Search for $B_{(s)}^{*0}\to\mu^+\mu^-$ in $B_c^+\to\pi^+\mu^+\mu^-$ decays

A search for the very rare $B^{*0}\to\mu^+\mu^-$ and $B_{s}^{*0}\to\mu^+\mu^-$ decays is conducted by analysing the $B_c^+\to \pi^+\mu^+\mu^-$ process. The analysis uses proton-proton collision data collected with the LHCb detector between 2011 and 2018, corresponding to an integrated luminosity of 9$\text{\,fb}^{-1}$. The signal signatures correspond to simultaneous peaks in the $\mu^+\mu^-$ and $\pi^+\mu^+\mu^-$ invariant masses. No evidence for an excess of events over background is observed for either signal decay mode. Upper limits at the $90\%$ confidence level are set on the branching fractions relative to that for $B_c^+\to J\mskip -3mu/\mskip -2mu\psi\pi^+$ decays, \begin{equation*} {\cal R}_{B^{*0}(\mu^+\mu^-)\pi^+/J\mskip -3mu/\mskip -2mu\psi\pi^+} < 3.8\times 10^{-5}\ \text{ and }\: {\cal R}_{B_{s}^{*0}(\mu^+\mu^-)\pi^+/J\mskip -3mu/\mskip -2mu\psi\pi^+} < 5.0\times 10^{-5}\,. \end{equation*}

==> Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_BcConstraint_dimuon_M_pimumu_all_B_M_all_Bc_reg_dimuon_sig_reg_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_BcConstraint_dimuon_M/c1
//=========  (Wed Jun  5 15:45:47 2024) by ROOT version 6.26/08
   TCanvas *c1allupB_BcConstraint_dimuon_M = new TCanvas("c1allupB_BcConstraint_dimuon_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_BcConstraint_dimuon_M->SetHighLightColor(2);
   c1allupB_BcConstraint_dimuon_M->Range(2956.41,-332.5176,3212.821,1745.717);
   c1allupB_BcConstraint_dimuon_M->SetFillColor(0);
   c1allupB_BcConstraint_dimuon_M->SetBorderMode(0);
   c1allupB_BcConstraint_dimuon_M->SetBorderSize(2);
   c1allupB_BcConstraint_dimuon_M->SetTickx(1);
   c1allupB_BcConstraint_dimuon_M->SetTicky(1);
   c1allupB_BcConstraint_dimuon_M->SetLeftMargin(0.17);
   c1allupB_BcConstraint_dimuon_M->SetRightMargin(0.05);
   c1allupB_BcConstraint_dimuon_M->SetTopMargin(0.07);
   c1allupB_BcConstraint_dimuon_M->SetBottomMargin(0.16);
   c1allupB_BcConstraint_dimuon_M->SetFrameLineWidth(2);
   c1allupB_BcConstraint_dimuon_M->SetFrameBorderMode(0);
   c1allupB_BcConstraint_dimuon_M->SetFrameLineWidth(2);
   c1allupB_BcConstraint_dimuon_M->SetFrameBorderMode(0);
   
   TH1D *frame_5654b390f5a0__1 = new TH1D("frame_5654b390f5a0__1","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",40,3000,3200);
   frame_5654b390f5a0__1->SetBinContent(1,1600.241);
   frame_5654b390f5a0__1->SetMaximum(1600.241);
   frame_5654b390f5a0__1->SetEntries(2);
   frame_5654b390f5a0__1->SetDirectory(0);
   frame_5654b390f5a0__1->SetStats(0);
   frame_5654b390f5a0__1->SetLineWidth(2);
   frame_5654b390f5a0__1->SetMarkerStyle(20);
   frame_5654b390f5a0__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_5654b390f5a0__1->GetXaxis()->CenterTitle(true);
   frame_5654b390f5a0__1->GetXaxis()->SetNdivisions(505);
   frame_5654b390f5a0__1->GetXaxis()->SetLabelFont(132);
   frame_5654b390f5a0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_5654b390f5a0__1->GetXaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5654b390f5a0__1->GetXaxis()->SetTitleFont(132);
   frame_5654b390f5a0__1->GetYaxis()->SetTitle("Candidates per 5 MeV/#it{c}^{2}");
   frame_5654b390f5a0__1->GetYaxis()->CenterTitle(true);
   frame_5654b390f5a0__1->GetYaxis()->SetLabelFont(132);
   frame_5654b390f5a0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_5654b390f5a0__1->GetYaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__1->GetYaxis()->SetTitleOffset(1);
   frame_5654b390f5a0__1->GetYaxis()->SetTitleFont(132);
   frame_5654b390f5a0__1->GetZaxis()->SetLabelFont(132);
   frame_5654b390f5a0__1->GetZaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5654b390f5a0__1->GetZaxis()->SetTitleFont(132);
   frame_5654b390f5a0__1->Draw("FUNC");
   
   Double_t data_fx3001[40] = {
   3002.5,
   3007.5,
   3012.5,
   3017.5,
   3022.5,
   3027.5,
   3032.5,
   3037.5,
   3042.5,
   3047.5,
   3052.5,
   3057.5,
   3062.5,
   3067.5,
   3072.5,
   3077.5,
   3082.5,
   3087.5,
   3092.5,
   3097.5,
   3102.5,
   3107.5,
   3112.5,
   3117.5,
   3122.5,
   3127.5,
   3132.5,
   3137.5,
   3142.5,
   3147.5,
   3152.5,
   3157.5,
   3162.5,
   3167.5,
   3172.5,
   3177.5,
   3182.5,
   3187.5,
   3192.5,
   3197.5};
   Double_t data_fy3001[40] = {
   15,
   11,
   19,
   24,
   28,
   23,
   24,
   25,
   31,
   38,
   34,
   41,
   50,
   68,
   86,
   175,
   344,
   755,
   1309,
   1485,
   1057,
   654,
   248,
   129,
   68,
   49,
   45,
   30,
   31,
   25,
   27,
   20,
   20,
   12,
   12,
   15,
   13,
   1,
   4,
   2};
   Double_t data_felx3001[40] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3001[40] = {
   3.872983,
   3.316625,
   4.358899,
   4.898979,
   5.291503,
   4.795832,
   4.898979,
   5,
   5.567764,
   6.164414,
   5.830952,
   6.403124,
   7.071068,
   8.246211,
   9.273618,
   13.22876,
   18.54724,
   27.47726,
   36.18011,
   38.5357,
   32.51154,
   25.57342,
   15.74802,
   11.35782,
   8.246211,
   7,
   6.708204,
   5.477226,
   5.567764,
   5,
   5.196152,
   4.472136,
   4.472136,
   3.464102,
   3.464102,
   3.872983,
   3.605551,
   1,
   2,
   1.414214};
   Double_t data_fehx3001[40] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3001[40] = {
   3.872983,
   3.316625,
   4.358899,
   4.898979,
   5.291503,
   4.795832,
   4.898979,
   5,
   5.567764,
   6.164414,
   5.830952,
   6.403124,
   7.071068,
   8.246211,
   9.273618,
   13.22876,
   18.54724,
   27.47726,
   36.18011,
   38.5357,
   32.51154,
   25.57342,
   15.74802,
   11.35782,
   8.246211,
   7,
   6.708204,
   5.477226,
   5.567764,
   5,
   5.196152,
   4.472136,
   4.472136,
   3.464102,
   3.464102,
   3.872983,
   3.605551,
   1,
   2,
   1.414214};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_dimuon_pimumu_all_plot__B_BcConstraint_dimuon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_dimuon_pimumu_all_plot__B_BcConstraint_dimuon_M",100,2980,3220);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(1675.889);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[95] = {
   2994.995,
   2995,
   3000,
   3005,
   3010,
   3015,
   3020,
   3025,
   3030,
   3035,
   3040,
   3045,
   3050,
   3055,
   3060,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3079.375,
   3080,
   3080.625,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3086.25,
   3087.5,
   3090,
   3090.625,
   3091.25,
   3091.875,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3095,
   3095.625,
   3096.25,
   3096.875,
   3097.5,
   3098.125,
   3098.75,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3101.875,
   3102.5,
   3103.75,
   3105,
   3106.25,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.125,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3118.75,
   3120,
   3122.5,
   3125,
   3130,
   3135,
   3140,
   3145,
   3150,
   3155,
   3160,
   3165,
   3170,
   3175,
   3180,
   3185,
   3190,
   3195,
   3200,
   3200,
   3205,
   3205.005};
   Double_t total_fy1[95] = {
   0,
   23.35294,
   23.35294,
   23.37699,
   23.46482,
   23.63459,
   23.91133,
   24.33022,
   24.94186,
   25.82115,
   27.08243,
   28.90695,
   31.59524,
   35.67352,
   42.12829,
   52.97857,
   61.30837,
   72.87088,
   89.4864,
   114.4292,
   131.8058,
   154.0514,
   183.1045,
   201.0595,
   221.9529,
   246.4444,
   275.3861,
   309.8945,
   350.7928,
   395.7683,
   444.355,
   496.4277,
   551.7829,
   671.1074,
   799.002,
   1060.759,
   1123.005,
   1182.301,
   1237.796,
   1288.664,
   1334.121,
   1373.449,
   1406.01,
   1431.268,
   1448.799,
   1458.307,
   1459.631,
   1452.745,
   1437.768,
   1414.952,
   1384.679,
   1347.451,
   1303.872,
   1254.637,
   1200.51,
   1142.305,
   1017.052,
   885.6382,
   754.4002,
   628.7755,
   569.4402,
   512.9868,
   459.7305,
   409.9019,
   363.6514,
   321.0614,
   283.806,
   252.2936,
   225.4632,
   202.4796,
   165.5334,
   137.5654,
   116.0124,
   99.13909,
   85.74286,
   66.21507,
   53.05361,
   37.22316,
   28.59331,
   23.44415,
   20.13937,
   17.88378,
   16.25974,
   15.03383,
   14.06872,
   13.28009,
   12.61425,
   12.03593,
   11.52132,
   11.05395,
   10.6222,
   10.2177,
   10.2177,
   10.2177,
   0};
   TGraph *graph = new TGraph(95,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,2973.994,3226.006);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(1605.594);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[46] = {
   2994.995,
   2995,
   3000,
   3005,
   3010,
   3015,
   3020,
   3025,
   3030,
   3035,
   3040,
   3045,
   3050,
   3055,
   3060,
   3065,
   3070,
   3075,
   3080,
   3085,
   3090,
   3095,
   3100,
   3105,
   3110,
   3115,
   3120,
   3125,
   3130,
   3135,
   3140,
   3145,
   3150,
   3155,
   3160,
   3165,
   3170,
   3175,
   3180,
   3185,
   3190,
   3195,
   3200,
   3200,
   3205,
   3205.005};
   Double_t comb_bkg_fy2[46] = {
   0,
   21.0221,
   21.0221,
   20.73452,
   20.44693,
   20.15935,
   19.87176,
   19.58418,
   19.29659,
   19.00901,
   18.72142,
   18.43384,
   18.14625,
   17.85867,
   17.57108,
   17.2835,
   16.99591,
   16.70833,
   16.42074,
   16.13316,
   15.84557,
   15.55798,
   15.2704,
   14.98281,
   14.69523,
   14.40764,
   14.12006,
   13.83247,
   13.54489,
   13.2573,
   12.96972,
   12.68213,
   12.39455,
   12.10696,
   11.81938,
   11.53179,
   11.24421,
   10.95662,
   10.66904,
   10.38145,
   10.09386,
   9.806279,
   9.518694,
   9.518694,
   9.518694,
   0};
   graph = new TGraph(46,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,2973.994,3226.006);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(23.12432);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_Bc_fx3[95] = {
   2994.995,
   2995,
   3000,
   3005,
   3010,
   3015,
   3020,
   3025,
   3030,
   3035,
   3040,
   3045,
   3050,
   3055,
   3060,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3079.375,
   3080,
   3080.625,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3086.25,
   3087.5,
   3090,
   3090.625,
   3091.25,
   3091.875,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3095,
   3095.625,
   3096.25,
   3096.875,
   3097.5,
   3098.125,
   3098.75,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3101.875,
   3102.5,
   3103.75,
   3105,
   3106.25,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.125,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3118.75,
   3120,
   3122.5,
   3125,
   3130,
   3135,
   3140,
   3145,
   3150,
   3155,
   3160,
   3165,
   3170,
   3175,
   3180,
   3185,
   3190,
   3195,
   3200,
   3200,
   3205,
   3205.005};
   Double_t norm_Bc_fy3[95] = {
   0,
   2.330833,
   2.330833,
   2.642472,
   3.017884,
   3.475243,
   4.039571,
   4.746037,
   5.645266,
   6.81214,
   8.361003,
   10.47312,
   13.44899,
   17.81485,
   24.55721,
   35.69507,
   44.16866,
   55.87497,
   72.63428,
   97.72091,
   115.1693,
   137.4869,
   166.6119,
   184.6028,
   205.5322,
   230.0596,
   259.0373,
   293.5816,
   334.5159,
   379.5273,
   428.1499,
   480.2586,
   535.6497,
   655.0461,
   783.0126,
   1044.913,
   1107.196,
   1166.527,
   1222.058,
   1272.962,
   1318.455,
   1357.819,
   1390.416,
   1415.71,
   1433.277,
   1442.821,
   1444.18,
   1437.331,
   1422.39,
   1399.61,
   1369.373,
   1332.18,
   1288.637,
   1239.438,
   1185.347,
   1127.179,
   1001.997,
   870.6554,
   739.4893,
   613.9365,
   554.6371,
   498.2197,
   444.9993,
   395.2067,
   348.9922,
   306.4381,
   269.2186,
   237.7422,
   210.9477,
   188.0001,
   151.1258,
   123.2297,
   101.7486,
   84.94714,
   71.6228,
   52.23881,
   39.22114,
   23.67828,
   15.336,
   10.47444,
   7.457243,
   5.489231,
   4.152778,
   3.214452,
   2.536928,
   2.035885,
   1.657632,
   1.366896,
   1.139867,
   0.9600827,
   0.8159183,
   0.6990105,
   0.6990105,
   0.6990105,
   0};
   graph = new TGraph(95,norm_Bc_fx3,norm_Bc_fy3);
   graph->SetName("norm_Bc");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm_Bc3 = new TH1F("Graph_norm_Bc3","Projection of ",100,2973.994,3226.006);
   Graph_norm_Bc3->SetMinimum(0);
   Graph_norm_Bc3->SetMaximum(1588.598);
   Graph_norm_Bc3->SetDirectory(0);
   Graph_norm_Bc3->SetStats(0);
   Graph_norm_Bc3->SetLineWidth(2);
   Graph_norm_Bc3->SetMarkerStyle(20);
   Graph_norm_Bc3->GetXaxis()->SetNdivisions(505);
   Graph_norm_Bc3->GetXaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetXaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetYaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm_Bc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm_Bc3);
   
   graph->Draw("l");
   
   Double_t h_fit_dimuon_pimumu_all_fx3002[40] = {
   3002.5,
   3007.5,
   3012.5,
   3017.5,
   3022.5,
   3027.5,
   3032.5,
   3037.5,
   3042.5,
   3047.5,
   3052.5,
   3057.5,
   3062.5,
   3067.5,
   3072.5,
   3077.5,
   3082.5,
   3087.5,
   3092.5,
   3097.5,
   3102.5,
   3107.5,
   3112.5,
   3117.5,
   3122.5,
   3127.5,
   3132.5,
   3137.5,
   3142.5,
   3147.5,
   3152.5,
   3157.5,
   3162.5,
   3167.5,
   3172.5,
   3177.5,
   3182.5,
   3187.5,
   3192.5,
   3197.5};
   Double_t h_fit_dimuon_pimumu_all_fy3002[40] = {
   15,
   11,
   19,
   24,
   28,
   23,
   24,
   25,
   31,
   38,
   34,
   41,
   50,
   68,
   86,
   175,
   344,
   755,
   1309,
   1485,
   1057,
   654,
   248,
   129,
   68,
   49,
   45,
   30,
   31,
   25,
   27,
   20,
   20,
   12,
   12,
   15,
   13,
   1,
   4,
   2};
   Double_t h_fit_dimuon_pimumu_all_felx3002[40] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_fit_dimuon_pimumu_all_fely3002[40] = {
   3.82938,
   3.265579,
   4.320219,
   4.864612,
   5.259711,
   4.760717,
   4.864612,
   4.966335,
   5.537565,
   6.137163,
   5.802128,
   6.376898,
   7.047337,
   8.225883,
   9.255555,
   12.7382,
   18.05398,
   26.98181,
   35.68356,
   38.03894,
   32.01538,
   25.07831,
   15.25595,
   10.86882,
   8.225883,
   6.976026,
   6.683179,
   5.446522,
   5.537565,
   4.966335,
   5.163771,
   4.434448,
   4.434448,
   3.415266,
   3.415266,
   3.82938,
   3.558662,
   0.8272462,
   1.914339,
   1.291815};
   Double_t h_fit_dimuon_pimumu_all_fehx3002[40] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_fit_dimuon_pimumu_all_fehy3002[40] = {
   4.958738,
   4.416521,
   5.435196,
   5.966932,
   6.354446,
   5.865235,
   5.966932,
   6.066589,
   6.627601,
   7.218484,
   6.888101,
   7.455185,
   8.118225,
   9.28666,
   10.30959,
   13.7382,
   19.05398,
   27.98181,
   36.68356,
   39.03894,
   33.01538,
   26.07831,
   16.25595,
   11.86882,
   9.28666,
   8.047634,
   7.757905,
   6.538046,
   6.627601,
   6.066589,
   6.260244,
   5.546519,
   5.546519,
   4.559819,
   4.559819,
   4.958738,
   4.697573,
   2.299527,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(40,h_fit_dimuon_pimumu_all_fx3002,h_fit_dimuon_pimumu_all_fy3002,h_fit_dimuon_pimumu_all_felx3002,h_fit_dimuon_pimumu_all_fehx3002,h_fit_dimuon_pimumu_all_fely3002,h_fit_dimuon_pimumu_all_fehy3002);
   grae->SetName("h_fit_dimuon_pimumu_all");
   grae->SetTitle("Histogram of fit_dimuon_pimumu_all_plot__B_BcConstraint_dimuon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_fit_dimuon_pimumu_all3002 = new TH1F("Graph_h_fit_dimuon_pimumu_all3002","Histogram of fit_dimuon_pimumu_all_plot__B_BcConstraint_dimuon_M",100,2980,3220);
   Graph_h_fit_dimuon_pimumu_all3002->SetMinimum(0.1554784);
   Graph_h_fit_dimuon_pimumu_all3002->SetMaximum(1676.426);
   Graph_h_fit_dimuon_pimumu_all3002->SetDirectory(0);
   Graph_h_fit_dimuon_pimumu_all3002->SetStats(0);
   Graph_h_fit_dimuon_pimumu_all3002->SetLineWidth(2);
   Graph_h_fit_dimuon_pimumu_all3002->SetMarkerStyle(20);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetNdivisions(505);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetLabelFont(132);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetLabelSize(0.063);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fit_dimuon_pimumu_all3002->GetXaxis()->SetTitleFont(132);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetLabelFont(132);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetLabelSize(0.063);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fit_dimuon_pimumu_all3002->GetYaxis()->SetTitleFont(132);
   Graph_h_fit_dimuon_pimumu_all3002->GetZaxis()->SetLabelFont(132);
   Graph_h_fit_dimuon_pimumu_all3002->GetZaxis()->SetLabelSize(0.063);
   Graph_h_fit_dimuon_pimumu_all3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fit_dimuon_pimumu_all3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fit_dimuon_pimumu_all3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fit_dimuon_pimumu_all3002);
   
   grae->Draw("p");
   
   TH1D *frame_5654b390f5a0__2 = new TH1D("frame_5654b390f5a0__2","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",40,3000,3200);
   frame_5654b390f5a0__2->SetBinContent(1,1600.241);
   frame_5654b390f5a0__2->SetMaximum(1600.241);
   frame_5654b390f5a0__2->SetEntries(2);
   frame_5654b390f5a0__2->SetDirectory(0);
   frame_5654b390f5a0__2->SetStats(0);
   frame_5654b390f5a0__2->SetLineWidth(2);
   frame_5654b390f5a0__2->SetMarkerStyle(20);
   frame_5654b390f5a0__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_5654b390f5a0__2->GetXaxis()->CenterTitle(true);
   frame_5654b390f5a0__2->GetXaxis()->SetNdivisions(505);
   frame_5654b390f5a0__2->GetXaxis()->SetLabelFont(132);
   frame_5654b390f5a0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_5654b390f5a0__2->GetXaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5654b390f5a0__2->GetXaxis()->SetTitleFont(132);
   frame_5654b390f5a0__2->GetYaxis()->SetTitle("Candidates per 5 MeV/#it{c}^{2}");
   frame_5654b390f5a0__2->GetYaxis()->CenterTitle(true);
   frame_5654b390f5a0__2->GetYaxis()->SetLabelFont(132);
   frame_5654b390f5a0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_5654b390f5a0__2->GetYaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__2->GetYaxis()->SetTitleOffset(1);
   frame_5654b390f5a0__2->GetYaxis()->SetTitleFont(132);
   frame_5654b390f5a0__2->GetZaxis()->SetLabelFont(132);
   frame_5654b390f5a0__2->GetZaxis()->SetLabelSize(0.063);
   frame_5654b390f5a0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5654b390f5a0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5654b390f5a0__2->GetZaxis()->SetTitleFont(132);
   frame_5654b390f5a0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.59,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0558);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm_Bc","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1allupB_BcConstraint_dimuon_M->Modified();
   c1allupB_BcConstraint_dimuon_M->cd();
   c1allupB_BcConstraint_dimuon_M->SetSelected(c1allupB_BcConstraint_dimuon_M);
}


==> Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_Mall_pimumu_all_default_constrainMisID_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Wed Jun  5 15:30:09 2024) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-257.0895,6735.256,1349.72);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_561f63b876d0__1 = new TH1D("frame_561f63b876d0__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",55,6150,6700);
   frame_561f63b876d0__1->SetBinContent(1,1237.243);
   frame_561f63b876d0__1->SetMaximum(1237.243);
   frame_561f63b876d0__1->SetEntries(2);
   frame_561f63b876d0__1->SetDirectory(0);
   frame_561f63b876d0__1->SetStats(0);
   frame_561f63b876d0__1->SetLineWidth(2);
   frame_561f63b876d0__1->SetMarkerStyle(20);
   frame_561f63b876d0__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561f63b876d0__1->GetXaxis()->CenterTitle(true);
   frame_561f63b876d0__1->GetXaxis()->SetNdivisions(505);
   frame_561f63b876d0__1->GetXaxis()->SetLabelFont(132);
   frame_561f63b876d0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_561f63b876d0__1->GetXaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_561f63b876d0__1->GetXaxis()->SetTitleFont(132);
   frame_561f63b876d0__1->GetYaxis()->SetTitle("Candidates per 10 MeV/#it{c}^{2}");
   frame_561f63b876d0__1->GetYaxis()->CenterTitle(true);
   frame_561f63b876d0__1->GetYaxis()->SetLabelFont(132);
   frame_561f63b876d0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_561f63b876d0__1->GetYaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_561f63b876d0__1->GetYaxis()->SetTitleFont(132);
   frame_561f63b876d0__1->GetZaxis()->SetLabelFont(132);
   frame_561f63b876d0__1->GetZaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_561f63b876d0__1->GetZaxis()->SetTitleFont(132);
   frame_561f63b876d0__1->Draw("FUNC");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   78,
   68,
   57,
   52,
   61,
   89,
   101,
   149,
   236,
   444,
   712,
   989,
   1144,
   1055,
   680,
   403,
   230,
   114,
   42,
   42,
   28,
   18,
   38,
   13,
   18,
   14,
   20,
   16,
   14,
   11,
   14,
   10,
   7,
   15,
   6,
   9,
   6,
   4,
   9,
   3,
   6,
   2,
   1,
   3,
   1,
   1,
   1,
   2,
   2,
   1,
   0,
   1,
   4,
   0,
   3};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   8.831761,
   8.246211,
   7.549834,
   7.211103,
   7.81025,
   9.433981,
   10.04988,
   12.20656,
   15.36229,
   21.07131,
   26.68333,
   31.44837,
   33.82307,
   32.48076,
   26.07681,
   20.07486,
   15.16575,
   10.67708,
   6.480741,
   6.480741,
   5.291503,
   4.242641,
   6.164414,
   3.605551,
   4.242641,
   3.741657,
   4.472136,
   4,
   3.741657,
   3.316625,
   3.741657,
   3.162278,
   2.645751,
   3.872983,
   2.44949,
   3,
   2.44949,
   2,
   3,
   1.732051,
   2.44949,
   1.414214,
   1,
   1.732051,
   1,
   1,
   1,
   1.414214,
   1.414214,
   1,
   0,
   1,
   2,
   0,
   1.732051};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   8.831761,
   8.246211,
   7.549834,
   7.211103,
   7.81025,
   9.433981,
   10.04988,
   12.20656,
   15.36229,
   21.07131,
   26.68333,
   31.44837,
   33.82307,
   32.48076,
   26.07681,
   20.07486,
   15.16575,
   10.67708,
   6.480741,
   6.480741,
   5.291503,
   4.242641,
   6.164414,
   3.605551,
   4.242641,
   3.741657,
   4.472136,
   4,
   3.741657,
   3.316625,
   3.741657,
   3.162278,
   2.645751,
   3.872983,
   2.44949,
   3,
   2.44949,
   2,
   3,
   1.732051,
   2.44949,
   1.414214,
   1,
   1.732051,
   1,
   1,
   1,
   1.414214,
   1.414214,
   1,
   0,
   1,
   2,
   0,
   1.732051};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_pimumu_all_plot__B_M",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(1295.605);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[101] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[101] = {
   0,
   72.52395,
   72.52395,
   69.65634,
   69.57475,
   71.8892,
   76.64718,
   84.47482,
   97.57779,
   108.0549,
   123.4978,
   134.0128,
   147.0583,
   163.2462,
   183.2661,
   207.8549,
   237.7654,
   273.7315,
   316.3956,
   366.2345,
   423.4827,
   488.0581,
   559.5012,
   871.1836,
   942.8928,
   975.9409,
   1006.656,
   1034.709,
   1059.791,
   1081.617,
   1099.937,
   1114.536,
   1125.24,
   1131.92,
   1134.492,
   1132.923,
   1127.23,
   1117.477,
   1103.777,
   1086.288,
   1065.212,
   1040.788,
   1013.288,
   983.015,
   950.2904,
   878.8574,
   563.703,
   489.5499,
   420.7265,
   358.1746,
   302.3991,
   253.5246,
   211.3683,
   175.5187,
   145.4128,
   120.4044,
   99.82168,
   83.00921,
   69.35804,
   49.42985,
   37.16226,
   30.14463,
   25.8333,
   20.90554,
   18.07416,
   16.13967,
   14.67974,
   13.50549,
   12.51875,
   11.66366,
   10.90627,
   10.22481,
   9.604603,
   9.035357,
   8.509571,
   8.021591,
   7.567028,
   7.142373,
   6.744763,
   6.371803,
   6.021457,
   5.691968,
   5.381793,
   5.089569,
   4.814071,
   4.554199,
   4.30895,
   4.077407,
   3.858729,
   3.652141,
   3.456922,
   3.272406,
   3.097971,
   2.933037,
   2.777063,
   2.629542,
   2.489999,
   2.357986,
   2.357986,
   2.357986,
   0};
   TGraph *graph = new TGraph(101,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",101,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(1247.941);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   45.25066,
   45.25066,
   42.85656,
   40.58913,
   38.44166,
   36.40781,
   34.48156,
   32.65723,
   30.92942,
   29.29302,
   27.7432,
   26.27538,
   24.88521,
   23.5686,
   22.32164,
   21.14066,
   20.02216,
   18.96284,
   17.95956,
   17.00937,
   16.10944,
   15.25713,
   14.44992,
   13.68541,
   12.96135,
   12.2756,
   11.62612,
   11.01102,
   10.42845,
   9.876707,
   9.354155,
   8.85925,
   8.39053,
   7.946608,
   7.526173,
   7.127982,
   6.750858,
   6.393687,
   6.055413,
   5.735036,
   5.43161,
   5.144237,
   4.872069,
   4.6143,
   4.370169,
   4.138954,
   3.919972,
   3.712576,
   3.516153,
   3.330122,
   3.153934,
   2.987067,
   2.829029,
   2.679352,
   2.537594,
   2.403337,
   2.276182,
   2.276182,
   2.276182,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(49.77573);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_Bc_fx3[101] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t norm_Bc_fy3[101] = {
   0,
   18.07705,
   18.07705,
   21.51377,
   25.83583,
   31.34055,
   38.47478,
   48.08275,
   62.51454,
   73.53489,
   89.47237,
   100.2248,
   113.5058,
   129.9306,
   150.1918,
   175.0376,
   205.2362,
   241.5253,
   284.5494,
   334.7866,
   392.4708,
   457.5178,
   529.465,
   843.388,
   915.6838,
   949.0249,
   980.0322,
   1008.375,
   1033.745,
   1055.856,
   1074.457,
   1089.334,
   1100.31,
   1107.258,
   1110.093,
   1108.782,
   1103.341,
   1093.834,
   1080.375,
   1063.121,
   1042.274,
   1018.072,
   990.7885,
   960.724,
   928.2022,
   857.1581,
   543.384,
   469.5415,
   401.018,
   338.7564,
   283.2626,
   234.6623,
   192.7733,
   157.1848,
   127.3344,
   102.5765,
   82.23957,
   65.66857,
   52.2548,
   32.79014,
   20.97214,
   14.39114,
   10.50417,
   6.390346,
   4.329131,
   3.123656,
   2.353914,
   1.833158,
   1.465205,
   1.196073,
   0.9935724,
   0.8375725,
   0.7149723,
   0.6169573,
   0.5374258,
   0.4720484,
   0.417686,
   0.3720194,
   0.3333058,
   0.3002158,
   0.2717211,
   0.2470171,
   0.2254667,
   0.2065605,
   0.1898873,
   0.1751125,
   0.1619614,
   0.150207,
   0.1396602,
   0.130163,
   0.121582,
   0.1138043,
   0.1067337,
   0.100288,
   0.09439638,
   0.08899786,
   0.08403948,
   0.07947519,
   0.07947519,
   0.07947519,
   0};
   graph = new TGraph(101,norm_Bc_fx3,norm_Bc_fy3);
   graph->SetName("norm_Bc");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm_Bc3 = new TH1F("Graph_norm_Bc3","Projection of ",101,6082.988,6767.012);
   Graph_norm_Bc3->SetMinimum(0);
   Graph_norm_Bc3->SetMaximum(1221.102);
   Graph_norm_Bc3->SetDirectory(0);
   Graph_norm_Bc3->SetStats(0);
   Graph_norm_Bc3->SetLineWidth(2);
   Graph_norm_Bc3->SetMarkerStyle(20);
   Graph_norm_Bc3->GetXaxis()->SetNdivisions(505);
   Graph_norm_Bc3->GetXaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetXaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetYaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm_Bc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm_Bc3);
   
   graph->Draw("l");
   
   Double_t misid_bkg_fx4[104] = {
   6139.99,
   6140,
   6150,
   6160,
   6165,
   6170,
   6175,
   6180,
   6182.5,
   6185,
   6187.5,
   6190,
   6192.5,
   6195,
   6197.5,
   6200,
   6202.5,
   6205,
   6207.5,
   6210,
   6215,
   6220,
   6225,
   6227.5,
   6230,
   6231.25,
   6232.5,
   6233.75,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6241.25,
   6242.5,
   6243.75,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6252.5,
   6255,
   6257.5,
   6260,
   6265,
   6270,
   6272.5,
   6275,
   6277.5,
   6280,
   6282.5,
   6285,
   6287.5,
   6290,
   6292.5,
   6295,
   6297.5,
   6300,
   6305,
   6310,
   6315,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t misid_bkg_fy4[104] = {
   0,
   0.3444324,
   0.3444324,
   0.4197839,
   0.4693378,
   0.5311799,
   0.6100903,
   0.7121049,
   0.7739447,
   0.8442336,
   0.9238856,
   1.013762,
   1.114624,
   1.227082,
   1.351535,
   1.488122,
   1.636664,
   1.796624,
   1.967073,
   2.146672,
   2.525967,
   2.916312,
   3.295515,
   3.473681,
   3.640591,
   3.717249,
   3.785149,
   3.843695,
   3.892414,
   3.930903,
   3.958845,
   3.976007,
   3.982245,
   3.977506,
   3.961832,
   3.935352,
   3.898287,
   3.850946,
   3.793716,
   3.727065,
   3.651528,
   3.476254,
   3.273297,
   3.048661,
   2.808649,
   2.307479,
   1.815795,
   1.585161,
   1.36923,
   1.170319,
   0.9898889,
   0.8286174,
   0.6887324,
   0.5714621,
   0.4729787,
   0.3903394,
   0.3212075,
   0.2636368,
   0.2159528,
   0.1445523,
   0.09723829,
   0.06651722,
   0.04683772,
   0.02615293,
   0.01706469,
   0.01235388,
   0.009454119,
   0.007462787,
   0.006015972,
   0.004930799,
   0.004098409,
   0.003448129,
   0.002932044,
   0.002516751,
   0.002178437,
   0.001899796,
   0.001668033,
   0.001473538,
   0.001308995,
   0.001168763,
   0.001048442,
   0.0009445634,
   0.0008543659,
   0.0007756328,
   0.0007065692,
   0.0006457105,
   0.0005918534,
   0.0005440022,
   0.0005013286,
   0.0004631389,
   0.0004288493,
   0.0003979658,
   0.0003700686,
   0.000344799,
   0.0003218495,
   0.000300955,
   0.0002818868,
   0.0002644459,
   0.0002484594,
   0.0002337761,
   0.0002202636,
   0.0002202636,
   0.0002202636,
   0};
   graph = new TGraph(104,misid_bkg_fx4,misid_bkg_fy4);
   graph->SetName("misid_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid_bkg4 = new TH1F("Graph_misid_bkg4","Projection of ",104,6082.988,6767.012);
   Graph_misid_bkg4->SetMinimum(0);
   Graph_misid_bkg4->SetMaximum(4.380469);
   Graph_misid_bkg4->SetDirectory(0);
   Graph_misid_bkg4->SetStats(0);
   Graph_misid_bkg4->SetLineWidth(2);
   Graph_misid_bkg4->SetMarkerStyle(20);
   Graph_misid_bkg4->GetXaxis()->SetNdivisions(505);
   Graph_misid_bkg4->GetXaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetXaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetXaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetXaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetYaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetYaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid_bkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid_bkg4);
   
   graph->Draw("l");
   
   Double_t partrec_bkg_fx5[82] = {
   6139.99,
   6140,
   6150,
   6151.25,
   6152.5,
   6153.75,
   6155,
   6156.25,
   6157.5,
   6158.75,
   6160,
   6161.25,
   6162.5,
   6163.75,
   6165,
   6166.25,
   6167.5,
   6170,
   6172.5,
   6175,
   6177.5,
   6180,
   6182.5,
   6185,
   6187.5,
   6190,
   6195,
   6200,
   6205,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t partrec_bkg_fy5[82] = {
   0,
   8.851802,
   8.851802,
   8.225469,
   7.640243,
   7.093736,
   6.583674,
   6.107894,
   5.664343,
   5.251069,
   4.866219,
   4.50804,
   4.174868,
   3.86513,
   3.577336,
   3.310079,
   3.06203,
   2.618611,
   2.23788,
   1.911682,
   1.632801,
   1.394879,
   1.192322,
   1.020227,
   0.8743059,
   0.7508208,
   0.5585849,
   0.4223904,
   0.3265068,
   0.2593452,
   0.1797455,
   0.1407126,
   0.1207001,
   0.1093054,
   0.101702,
   0.09573911,
   0.09049777,
   0.08560342,
   0.08091247,
   0.07637511,
   0.07197778,
   0.06771995,
   0.06360513,
   0.05963759,
   0.05582113,
   0.05215876,
   0.04865258,
   0.04530377,
   0.04211265,
   0.03907875,
   0.03620084,
   0.03347699,
   0.03090466,
   0.02848075,
   0.02620166,
   0.02406334,
   0.02206139,
   0.02019108,
   0.01844744,
   0.01682529,
   0.0153193,
   0.01392403,
   0.012634,
   0.01144371,
   0.01034767,
   0.009340452,
   0.008416726,
   0.007571263,
   0.006798972,
   0.006094921,
   0.005454346,
   0.004872672,
   0.004345517,
   0.003868705,
   0.003438267,
   0.003050446,
   0.002701699,
   0.002388694,
   0.002108306,
   0.002108306,
   0.002108306,
   0};
   graph = new TGraph(82,partrec_bkg_fx5,partrec_bkg_fy5);
   graph->SetName("partrec_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_partrec_bkg5 = new TH1F("Graph_partrec_bkg5","Projection of ",100,6082.988,6767.012);
   Graph_partrec_bkg5->SetMinimum(0);
   Graph_partrec_bkg5->SetMaximum(9.736983);
   Graph_partrec_bkg5->SetDirectory(0);
   Graph_partrec_bkg5->SetStats(0);
   Graph_partrec_bkg5->SetLineWidth(2);
   Graph_partrec_bkg5->SetMarkerStyle(20);
   Graph_partrec_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_partrec_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_partrec_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_partrec_bkg5);
   
   graph->Draw("l");
   
   Double_t h_fit_pimumu_all_fx3002[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t h_fit_pimumu_all_fy3002[55] = {
   78,
   68,
   57,
   52,
   61,
   89,
   101,
   149,
   236,
   444,
   712,
   989,
   1144,
   1055,
   680,
   403,
   230,
   114,
   42,
   42,
   28,
   18,
   38,
   13,
   18,
   14,
   20,
   16,
   14,
   11,
   14,
   10,
   7,
   15,
   6,
   9,
   6,
   4,
   9,
   3,
   6,
   2,
   1,
   3,
   1,
   1,
   1,
   2,
   2,
   1,
   0,
   1,
   4,
   0,
   3};
   Double_t h_fit_pimumu_all_felx3002[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_fit_pimumu_all_fely3002[55] = {
   8.812788,
   8.225883,
   7.527619,
   7.187836,
   7.788779,
   9.416226,
   9.562306,
   11.71679,
   14.87043,
   20.57724,
   26.18801,
   30.95234,
   33.32676,
   31.98461,
   25.5816,
   19.58109,
   14.67399,
   10.18878,
   6.454831,
   6.454831,
   5.259711,
   4.202887,
   6.137163,
   3.558662,
   4.202887,
   3.6965,
   4.434448,
   3.957801,
   3.6965,
   3.265579,
   3.6965,
   3.108694,
   2.58147,
   3.82938,
   2.379931,
   2.943461,
   2.379931,
   1.914339,
   2.943461,
   1.632705,
   2.379931,
   1.291815,
   0.8272462,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   1.914339,
   0,
   1.632705};
   Double_t h_fit_pimumu_all_fehx3002[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_fit_pimumu_all_fehy3002[55] = {
   9.869531,
   9.28666,
   8.594007,
   8.257346,
   8.852952,
   10.46934,
   10.56231,
   12.71679,
   15.87043,
   21.57724,
   27.18801,
   31.95234,
   34.32676,
   32.98461,
   26.5816,
   20.58109,
   15.67399,
   11.18878,
   7.53218,
   7.53218,
   6.354446,
   5.321007,
   7.218484,
   4.697573,
   5.321007,
   4.830381,
   5.546519,
   5.083066,
   4.830381,
   4.416521,
   4.830381,
   4.26695,
   3.770281,
   4.958738,
   3.583642,
   4.110204,
   3.583642,
   3.162753,
   4.110204,
   2.918186,
   3.583642,
   2.63786,
   2.299527,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   3.162753,
   1.147874,
   2.918186};
   grae = new TGraphAsymmErrors(55,h_fit_pimumu_all_fx3002,h_fit_pimumu_all_fy3002,h_fit_pimumu_all_felx3002,h_fit_pimumu_all_fehx3002,h_fit_pimumu_all_fely3002,h_fit_pimumu_all_fehy3002);
   grae->SetName("h_fit_pimumu_all");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_fit_pimumu_all3002 = new TH1F("Graph_h_fit_pimumu_all3002","Histogram of fit_pimumu_all_plot__B_M",100,6095,6755);
   Graph_h_fit_pimumu_all3002->SetMinimum(0);
   Graph_h_fit_pimumu_all3002->SetMaximum(1296.159);
   Graph_h_fit_pimumu_all3002->SetDirectory(0);
   Graph_h_fit_pimumu_all3002->SetStats(0);
   Graph_h_fit_pimumu_all3002->SetLineWidth(2);
   Graph_h_fit_pimumu_all3002->SetMarkerStyle(20);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetNdivisions(505);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fit_pimumu_all3002);
   
   grae->Draw("p");
   
   TH1D *frame_561f63b876d0__2 = new TH1D("frame_561f63b876d0__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",55,6150,6700);
   frame_561f63b876d0__2->SetBinContent(1,1237.243);
   frame_561f63b876d0__2->SetMaximum(1237.243);
   frame_561f63b876d0__2->SetEntries(2);
   frame_561f63b876d0__2->SetDirectory(0);
   frame_561f63b876d0__2->SetStats(0);
   frame_561f63b876d0__2->SetLineWidth(2);
   frame_561f63b876d0__2->SetMarkerStyle(20);
   frame_561f63b876d0__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561f63b876d0__2->GetXaxis()->CenterTitle(true);
   frame_561f63b876d0__2->GetXaxis()->SetNdivisions(505);
   frame_561f63b876d0__2->GetXaxis()->SetLabelFont(132);
   frame_561f63b876d0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_561f63b876d0__2->GetXaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_561f63b876d0__2->GetXaxis()->SetTitleFont(132);
   frame_561f63b876d0__2->GetYaxis()->SetTitle("Candidates per 10 MeV/#it{c}^{2}");
   frame_561f63b876d0__2->GetYaxis()->CenterTitle(true);
   frame_561f63b876d0__2->GetYaxis()->SetLabelFont(132);
   frame_561f63b876d0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_561f63b876d0__2->GetYaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_561f63b876d0__2->GetYaxis()->SetTitleFont(132);
   frame_561f63b876d0__2->GetZaxis()->SetLabelFont(132);
   frame_561f63b876d0__2->GetZaxis()->SetLabelSize(0.063);
   frame_561f63b876d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_561f63b876d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_561f63b876d0__2->GetZaxis()->SetTitleFont(132);
   frame_561f63b876d0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.58,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.0558);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm_Bc","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("partrec_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#rho}^{#plus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void unblinded_B_BcConstraint_dimuon_M_Constr_FullBkgModelFit()
{
//=========Macro generated from canvas: c1_unblinded_B_BcConstraint_dimuon_M/c1
//=========  (Wed Jun  5 15:59:31 2024) by ROOT version 6.26/08
   TCanvas *c1_unblinded_B_BcConstraint_dimuon_M = new TCanvas("c1_unblinded_B_BcConstraint_dimuon_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_unblinded_B_BcConstraint_dimuon_M->SetHighLightColor(2);
   c1_unblinded_B_BcConstraint_dimuon_M->Range(5161.795,-5.363636,5533.59,21.90909);
   c1_unblinded_B_BcConstraint_dimuon_M->SetFillColor(0);
   c1_unblinded_B_BcConstraint_dimuon_M->SetBorderMode(0);
   c1_unblinded_B_BcConstraint_dimuon_M->SetBorderSize(2);
   c1_unblinded_B_BcConstraint_dimuon_M->SetTickx(1);
   c1_unblinded_B_BcConstraint_dimuon_M->SetTicky(1);
   c1_unblinded_B_BcConstraint_dimuon_M->SetLeftMargin(0.17);
   c1_unblinded_B_BcConstraint_dimuon_M->SetRightMargin(0.05);
   c1_unblinded_B_BcConstraint_dimuon_M->SetTopMargin(0.07);
   c1_unblinded_B_BcConstraint_dimuon_M->SetBottomMargin(0.16);
   c1_unblinded_B_BcConstraint_dimuon_M->SetFrameLineWidth(2);
   c1_unblinded_B_BcConstraint_dimuon_M->SetFrameBorderMode(0);
   c1_unblinded_B_BcConstraint_dimuon_M->SetFrameLineWidth(2);
   c1_unblinded_B_BcConstraint_dimuon_M->SetFrameBorderMode(0);
   
   TH1D *frame_561e7cd2d6d0__1 = new TH1D("frame_561e7cd2d6d0__1","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",58,5225,5515);
   frame_561e7cd2d6d0__1->SetBinContent(1,16.18735);
   frame_561e7cd2d6d0__1->SetMinimum(-1);
   frame_561e7cd2d6d0__1->SetMaximum(20);
   frame_561e7cd2d6d0__1->SetEntries(1);
   frame_561e7cd2d6d0__1->SetDirectory(0);
   frame_561e7cd2d6d0__1->SetStats(0);
   frame_561e7cd2d6d0__1->SetLineWidth(2);
   frame_561e7cd2d6d0__1->SetMarkerStyle(20);
   frame_561e7cd2d6d0__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561e7cd2d6d0__1->GetXaxis()->CenterTitle(true);
   frame_561e7cd2d6d0__1->GetXaxis()->SetNdivisions(505);
   frame_561e7cd2d6d0__1->GetXaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_561e7cd2d6d0__1->GetXaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_561e7cd2d6d0__1->GetXaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__1->GetYaxis()->SetTitle("Candidates per 5 MeV/#it{c}^{2}");
   frame_561e7cd2d6d0__1->GetYaxis()->CenterTitle(true);
   frame_561e7cd2d6d0__1->GetYaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_561e7cd2d6d0__1->GetYaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__1->GetYaxis()->SetTitleOffset(0.9);
   frame_561e7cd2d6d0__1->GetYaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__1->GetZaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__1->GetZaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_561e7cd2d6d0__1->GetZaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__1->Draw("FUNC");
   
   Double_t data_fx3001[58] = {
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5};
   Double_t data_fy3001[58] = {
   4,
   6,
   4,
   2,
   4,
   4,
   9,
   2,
   5,
   5,
   2,
   8,
   6,
   4,
   7,
   8,
   5,
   1,
   4,
   5,
   6,
   6,
   5,
   5,
   6,
   5,
   2,
   4,
   9,
   11,
   4,
   9,
   5,
   3,
   7,
   5,
   4,
   3,
   2,
   4,
   5,
   7,
   3,
   5,
   5,
   3,
   4,
   8,
   6,
   4,
   4,
   1,
   3,
   5,
   7,
   4,
   5,
   3};
   Double_t data_felx3001[58] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3001[58] = {
   1.914339,
   2.379931,
   1.914339,
   1.291815,
   1.914339,
   1.914339,
   2.943461,
   1.291815,
   2.159691,
   2.159691,
   1.291815,
   2.768386,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   0.8272462,
   1.914339,
   2.159691,
   2.379931,
   2.379931,
   2.159691,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   1.914339,
   2.943461,
   3.265579,
   1.914339,
   2.943461,
   2.159691,
   1.632705,
   2.58147,
   2.159691,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   2.159691,
   2.159691,
   1.632705,
   1.914339,
   2.768386,
   2.379931,
   1.914339,
   1.914339,
   0.8272462,
   1.632705,
   2.159691,
   2.58147,
   1.914339,
   2.159691,
   1.632705};
   Double_t data_fehx3001[58] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3001[58] = {
   3.162753,
   3.583642,
   3.162753,
   2.63786,
   3.162753,
   3.162753,
   4.110204,
   2.63786,
   3.382473,
   3.382473,
   2.63786,
   3.945142,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   2.299527,
   3.162753,
   3.382473,
   3.583642,
   3.583642,
   3.382473,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.162753,
   4.110204,
   4.416521,
   3.162753,
   4.110204,
   3.382473,
   2.918186,
   3.770281,
   3.382473,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   3.382473,
   3.382473,
   2.918186,
   3.162753,
   3.945142,
   3.583642,
   3.162753,
   3.162753,
   2.299527,
   2.918186,
   3.382473,
   3.770281,
   3.162753,
   3.382473,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(58,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_BcConstraint_dimuon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_pimumu_all_plot__B_BcConstraint_dimuon_M",100,5196,5544);
   Graph_data3001->SetMinimum(0.1554784);
   Graph_data3001->SetMaximum(16.9409);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t comb_bkg_fx1[64] = {
   5219.995,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5515,
   5520,
   5520.005};
   Double_t comb_bkg_fy1[64] = {
   0,
   5.131269,
   5.131269,
   5.122013,
   5.112758,
   5.103503,
   5.094248,
   5.084993,
   5.075738,
   5.066483,
   5.057227,
   5.047972,
   5.038717,
   5.029462,
   5.020207,
   5.010952,
   5.001697,
   4.992441,
   4.983186,
   4.973931,
   4.964676,
   4.955421,
   4.946166,
   4.936911,
   4.927655,
   4.9184,
   4.909145,
   4.89989,
   4.890635,
   4.88138,
   4.872125,
   4.862869,
   4.853614,
   4.844359,
   4.835104,
   4.825849,
   4.816594,
   4.807339,
   4.798083,
   4.788828,
   4.779573,
   4.770318,
   4.761063,
   4.751808,
   4.742553,
   4.733298,
   4.724042,
   4.714787,
   4.705532,
   4.696277,
   4.687022,
   4.677767,
   4.668512,
   4.659256,
   4.650001,
   4.640746,
   4.631491,
   4.622236,
   4.612981,
   4.603726,
   4.59447,
   4.59447,
   4.59447,
   0};
   TGraph *graph = new TGraph(64,comb_bkg_fx1,comb_bkg_fy1);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg1 = new TH1F("Graph_comb_bkg1","Projection of full_model_from_BF",100,5189.994,5550.006);
   Graph_comb_bkg1->SetMinimum(0);
   Graph_comb_bkg1->SetMaximum(5.644395);
   Graph_comb_bkg1->SetDirectory(0);
   Graph_comb_bkg1->SetStats(0);
   Graph_comb_bkg1->SetLineWidth(2);
   Graph_comb_bkg1->SetMarkerStyle(20);
   Graph_comb_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg1->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg1->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg1->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg1->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg1->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg1->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg1->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg1->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg1->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg1->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg1->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg1->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg1->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg1->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg1->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg1->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg1);
   
   graph->Draw("l");
   
   Double_t sig_Bsstpi_fx2[121] = {
   5219.995,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5310,
   5315,
   5320,
   5325,
   5330,
   5335,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5397.5,
   5398.75,
   5400,
   5401.25,
   5402.5,
   5403.125,
   5403.75,
   5404.375,
   5404.688,
   5405,
   5405.312,
   5405.625,
   5405.938,
   5406.25,
   5406.562,
   5406.875,
   5407.188,
   5407.5,
   5407.812,
   5408.125,
   5408.75,
   5410,
   5410.625,
   5410.938,
   5411.25,
   5411.562,
   5411.875,
   5412.188,
   5412.5,
   5412.812,
   5413.125,
   5413.438,
   5413.75,
   5414.062,
   5414.375,
   5414.688,
   5415,
   5415.312,
   5415.625,
   5415.938,
   5416.25,
   5416.562,
   5416.875,
   5417.5,
   5418.75,
   5419.375,
   5419.688,
   5420,
   5420.312,
   5420.625,
   5420.938,
   5421.25,
   5421.562,
   5421.875,
   5422.188,
   5422.5,
   5422.812,
   5423.125,
   5423.75,
   5424.375,
   5425,
   5426.25,
   5427.5,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5515,
   5520,
   5520.005};
   Double_t sig_Bsstpi_fy2[121] = {
   0,
   8.923233e-07,
   8.923233e-07,
   9.728081e-07,
   1.063091e-06,
   1.164693e-06,
   1.279424e-06,
   1.40945e-06,
   1.557377e-06,
   1.726358e-06,
   1.920231e-06,
   2.143699e-06,
   2.402562e-06,
   2.70403e-06,
   3.057132e-06,
   3.473277e-06,
   3.967009e-06,
   4.557056e-06,
   5.267797e-06,
   6.131335e-06,
   7.190498e-06,
   8.503231e-06,
   1.014916e-05,
   1.22396e-05,
   1.493321e-05,
   1.846106e-05,
   2.316798e-05,
   2.958316e-05,
   3.854509e-05,
   5.1433e-05,
   7.061754e-05,
   0.000100394,
   0.0001490612,
   0.0002339944,
   0.0003955298,
   0.0007412087,
   0.001619939,
   0.002608668,
   0.003409468,
   0.004566224,
   0.006297387,
   0.009002018,
   0.01093802,
   0.01345901,
   0.01680047,
   0.01888405,
   0.02132019,
   0.0241858,
   0.02757867,
   0.03160633,
   0.03611888,
   0.04104826,
   0.04639335,
   0.05214553,
   0.05828795,
   0.06479492,
   0.07163141,
   0.08610528,
   0.116436,
   0.130984,
   0.1377795,
   0.1441289,
   0.1499402,
   0.1551263,
   0.1596075,
   0.1633132,
   0.1661843,
   0.168174,
   0.1692499,
   0.169394,
   0.1686042,
   0.1668933,
   0.1642895,
   0.1608353,
   0.1565861,
   0.1516091,
   0.1459815,
   0.1397883,
   0.1331203,
   0.1260718,
   0.1112159,
   0.08099709,
   0.06686873,
   0.06025603,
   0.05399808,
   0.04812343,
   0.04265158,
   0.03759362,
   0.0329529,
   0.02872589,
   0.02490312,
   0.02147011,
   0.0184866,
   0.01611374,
   0.01420535,
   0.01134683,
   0.009328322,
   0.007841409,
   0.005823967,
   0.00454053,
   0.00303806,
   0.001699096,
   0.001116156,
   0.0008029534,
   0.0006124182,
   0.0004865499,
   0.0003983652,
   0.0003337959,
   0.0002848666,
   0.0002467551,
   0.0002163937,
   0.0001917477,
   0.0001714202,
   0.0001544241,
   0.0001400441,
   0.0001277507,
   0.0001171444,
   0.0001079189,
   0.0001079189,
   0.0001079189,
   0};
   graph = new TGraph(121,sig_Bsstpi_fx2,sig_Bsstpi_fy2);
   graph->SetName("sig_Bsstpi");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig_Bsstpi2 = new TH1F("Graph_sig_Bsstpi2","Projection of full_model_from_BF",121,5189.994,5550.006);
   Graph_sig_Bsstpi2->SetMinimum(0);
   Graph_sig_Bsstpi2->SetMaximum(0.1863334);
   Graph_sig_Bsstpi2->SetDirectory(0);
   Graph_sig_Bsstpi2->SetStats(0);
   Graph_sig_Bsstpi2->SetLineWidth(2);
   Graph_sig_Bsstpi2->SetMarkerStyle(20);
   Graph_sig_Bsstpi2->GetXaxis()->SetNdivisions(505);
   Graph_sig_Bsstpi2->GetXaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi2->GetXaxis()->SetLabelOffset(0.016);
   Graph_sig_Bsstpi2->GetXaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi2->GetXaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig_Bsstpi2->GetXaxis()->SetTitleFont(132);
   Graph_sig_Bsstpi2->GetYaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi2->GetYaxis()->SetLabelOffset(0.016);
   Graph_sig_Bsstpi2->GetYaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi2->GetYaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig_Bsstpi2->GetYaxis()->SetTitleFont(132);
   Graph_sig_Bsstpi2->GetZaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi2->GetZaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi2->GetZaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig_Bsstpi2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig_Bsstpi2);
   
   graph->Draw("l");
   
   Double_t sig_Bstpi_fx3[122] = {
   5219.995,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5302.5,
   5305,
   5307.5,
   5308.75,
   5310,
   5311.25,
   5311.875,
   5312.5,
   5313.125,
   5313.75,
   5314.062,
   5314.375,
   5314.688,
   5315,
   5315.312,
   5315.625,
   5315.938,
   5316.25,
   5316.875,
   5317.5,
   5320,
   5320.312,
   5320.625,
   5320.938,
   5321.25,
   5321.562,
   5321.875,
   5322.188,
   5322.5,
   5322.812,
   5323.125,
   5323.438,
   5323.75,
   5324.062,
   5324.375,
   5324.688,
   5325,
   5325.312,
   5325.625,
   5325.938,
   5326.25,
   5326.562,
   5326.875,
   5327.5,
   5328.75,
   5329.375,
   5330,
   5330.625,
   5330.938,
   5331.25,
   5331.562,
   5331.875,
   5332.188,
   5332.5,
   5332.812,
   5333.125,
   5333.438,
   5333.75,
   5334.375,
   5335,
   5335.625,
   5336.25,
   5337.5,
   5338.75,
   5340,
   5342.5,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5405,
   5410,
   5415,
   5420,
   5425,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5515,
   5520,
   5520.005};
   Double_t sig_Bstpi_fy3[122] = {
   0,
   -9.463536e-06,
   -9.463536e-06,
   -1.124863e-05,
   -1.349803e-05,
   -1.636987e-05,
   -2.009062e-05,
   -2.499169e-05,
   -3.157021e-05,
   -4.059306e-05,
   -5.32821e-05,
   -7.165846e-05,
   -9.921649e-05,
   -0.0001423253,
   -0.0002133658,
   -0.0003384146,
   -0.0005783513,
   -0.001096251,
   -0.001591545,
   -0.002422434,
   -0.003919022,
   -0.005131228,
   -0.006880497,
   -0.009492588,
   -0.01129024,
   -0.01355742,
   -0.01645477,
   -0.02021263,
   -0.02251412,
   -0.02516868,
   -0.02824546,
   -0.03183033,
   -0.03597697,
   -0.04051039,
   -0.04540357,
   -0.05065182,
   -0.06216561,
   -0.07489136,
   -0.1309853,
   -0.1375588,
   -0.1437925,
   -0.1496117,
   -0.1549446,
   -0.1597236,
   -0.1638865,
   -0.1673782,
   -0.1701517,
   -0.1721691,
   -0.1734027,
   -0.1738353,
   -0.173461,
   -0.1722849,
   -0.1703234,
   -0.1676035,
   -0.1641623,
   -0.1600461,
   -0.1553097,
   -0.1500147,
   -0.1442283,
   -0.1380222,
   -0.1314706,
   -0.1176342,
   -0.08906811,
   -0.07537135,
   -0.06260612,
   -0.05104507,
   -0.04577145,
   -0.04085236,
   -0.03629287,
   -0.03209276,
   -0.02824713,
   -0.02474704,
   -0.02165527,
   -0.01912086,
   -0.01702663,
   -0.01527422,
   -0.0125249,
   -0.01048526,
   -0.008926362,
   -0.007705508,
   -0.005936443,
   -0.004734747,
   -0.003877758,
   -0.002758712,
   -0.00207728,
   -0.00131664,
   -0.0009191034,
   -0.0006831236,
   -0.0005305961,
   -0.0004258007,
   -0.0003504116,
   -0.0002941946,
   -0.0002510484,
   -0.0002171416,
   -0.0001899639,
   -0.0001678118,
   -0.0001494941,
   -0.0001341568,
   -0.0001211734,
   -0.0001100758,
   -0.000100508,
   -9.219528e-05,
   -8.492256e-05,
   -7.851956e-05,
   -7.284986e-05,
   -6.780313e-05,
   -6.328928e-05,
   -5.923416e-05,
   -5.557624e-05,
   -5.226408e-05,
   -4.925445e-05,
   -4.651074e-05,
   -4.400179e-05,
   -4.170093e-05,
   -3.958523e-05,
   -3.763487e-05,
   -3.583266e-05,
   -3.416359e-05,
   -3.261457e-05,
   -3.261457e-05,
   -3.261457e-05,
   0};
   graph = new TGraph(122,sig_Bstpi_fx3,sig_Bstpi_fy3);
   graph->SetName("sig_Bstpi");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig_Bstpi3 = new TH1F("Graph_sig_Bstpi3","Projection of full_model_from_BF",122,5189.994,5550.006);
   Graph_sig_Bstpi3->SetMinimum(-0.1912189);
   Graph_sig_Bstpi3->SetMaximum(0.01738353);
   Graph_sig_Bstpi3->SetDirectory(0);
   Graph_sig_Bstpi3->SetStats(0);
   Graph_sig_Bstpi3->SetLineWidth(2);
   Graph_sig_Bstpi3->SetMarkerStyle(20);
   Graph_sig_Bstpi3->GetXaxis()->SetNdivisions(505);
   Graph_sig_Bstpi3->GetXaxis()->SetLabelFont(132);
   Graph_sig_Bstpi3->GetXaxis()->SetLabelOffset(0.016);
   Graph_sig_Bstpi3->GetXaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi3->GetXaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi3->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig_Bstpi3->GetXaxis()->SetTitleFont(132);
   Graph_sig_Bstpi3->GetYaxis()->SetLabelFont(132);
   Graph_sig_Bstpi3->GetYaxis()->SetLabelOffset(0.016);
   Graph_sig_Bstpi3->GetYaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi3->GetYaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi3->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig_Bstpi3->GetYaxis()->SetTitleFont(132);
   Graph_sig_Bstpi3->GetZaxis()->SetLabelFont(132);
   Graph_sig_Bstpi3->GetZaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi3->GetZaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi3->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig_Bstpi3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig_Bstpi3);
   
   graph->Draw("l");
   
   Double_t total_fx4[121] = {
   5219.995,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5255,
   5260,
   5265,
   5270,
   5275,
   5280,
   5285,
   5290,
   5295,
   5300,
   5305,
   5307.5,
   5310,
   5311.25,
   5312.5,
   5313.75,
   5314.375,
   5315,
   5315.625,
   5316.25,
   5316.875,
   5317.5,
   5320,
   5320.625,
   5321.25,
   5321.875,
   5322.5,
   5323.125,
   5323.75,
   5324.375,
   5325,
   5325.625,
   5326.25,
   5326.875,
   5327.5,
   5328.75,
   5330,
   5330.625,
   5331.25,
   5331.875,
   5332.5,
   5333.125,
   5333.75,
   5335,
   5337.5,
   5340,
   5345,
   5350,
   5355,
   5360,
   5365,
   5370,
   5375,
   5380,
   5385,
   5390,
   5395,
   5400,
   5402.5,
   5403.75,
   5404.375,
   5405,
   5405.625,
   5406.25,
   5406.875,
   5407.5,
   5408.125,
   5408.75,
   5410,
   5410.625,
   5411.25,
   5411.875,
   5412.5,
   5413.125,
   5413.75,
   5414.375,
   5415,
   5415.625,
   5416.25,
   5416.875,
   5417.5,
   5418.75,
   5419.375,
   5420,
   5420.625,
   5421.25,
   5421.875,
   5422.5,
   5423.125,
   5423.75,
   5425,
   5427.5,
   5430,
   5435,
   5440,
   5445,
   5450,
   5455,
   5460,
   5465,
   5470,
   5475,
   5480,
   5485,
   5490,
   5495,
   5500,
   5505,
   5510,
   5515,
   5515,
   5520,
   5520.005};
   Double_t total_fy4[121] = {
   0,
   5.13126,
   5.13126,
   5.122003,
   5.112746,
   5.103488,
   5.094229,
   5.084969,
   5.075708,
   5.066444,
   5.057176,
   5.047903,
   5.03862,
   5.029322,
   5.019997,
   5.010617,
   5.001122,
   4.99135,
   4.980769,
   4.974645,
   4.967057,
   4.962131,
   4.955753,
   4.946784,
   4.940671,
   4.932853,
   4.923016,
   4.911718,
   4.899047,
   4.885165,
   4.824444,
   4.81048,
   4.798171,
   4.788073,
   4.780651,
   4.776243,
   4.775028,
   4.777009,
   4.782014,
   4.789709,
   4.799634,
   4.811235,
   4.823915,
   4.850168,
   4.874317,
   4.884721,
   4.893757,
   4.90136,
   4.907549,
   4.912019,
   4.914709,
   4.917185,
   4.917108,
   4.914541,
   4.907091,
   4.898603,
   4.889754,
   4.880748,
   4.871665,
   4.862544,
   4.853413,
   4.844299,
   4.835249,
   4.826373,
   4.818024,
   4.811737,
   4.811555,
   4.813703,
   4.815889,
   4.819254,
   4.824358,
   4.831743,
   4.840863,
   4.851602,
   4.863791,
   4.87711,
   4.90513,
   4.918523,
   4.930513,
   4.940355,
   4.947387,
   4.951092,
   4.951157,
   4.947501,
   4.940287,
   4.929906,
   4.91693,
   4.902058,
   4.886046,
   4.853516,
   4.838232,
   4.824206,
   4.811704,
   4.80085,
   4.791644,
   4.784072,
   4.778635,
   4.774621,
   4.768804,
   4.76088,
   4.754754,
   4.744167,
   4.734335,
   4.724772,
   4.715332,
   4.705955,
   4.696616,
   4.6873,
   4.677999,
   4.668709,
   4.659426,
   4.650149,
   4.640876,
   4.631606,
   4.622338,
   4.613073,
   4.603809,
   4.594546,
   4.594546,
   4.594546,
   0};
   graph = new TGraph(121,total_fx4,total_fy4);
   graph->SetName("total");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total4 = new TH1F("Graph_total4","Projection of full_model_from_BF",121,5189.994,5550.006);
   Graph_total4->SetMinimum(0);
   Graph_total4->SetMaximum(5.644386);
   Graph_total4->SetDirectory(0);
   Graph_total4->SetStats(0);
   Graph_total4->SetLineWidth(2);
   Graph_total4->SetMarkerStyle(20);
   Graph_total4->GetXaxis()->SetNdivisions(505);
   Graph_total4->GetXaxis()->SetLabelFont(132);
   Graph_total4->GetXaxis()->SetLabelOffset(0.016);
   Graph_total4->GetXaxis()->SetLabelSize(0.063);
   Graph_total4->GetXaxis()->SetTitleSize(0.072);
   Graph_total4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total4->GetXaxis()->SetTitleFont(132);
   Graph_total4->GetYaxis()->SetLabelFont(132);
   Graph_total4->GetYaxis()->SetLabelOffset(0.016);
   Graph_total4->GetYaxis()->SetLabelSize(0.063);
   Graph_total4->GetYaxis()->SetTitleSize(0.072);
   Graph_total4->GetYaxis()->SetTitleOffset(0.95);
   Graph_total4->GetYaxis()->SetTitleFont(132);
   Graph_total4->GetZaxis()->SetLabelFont(132);
   Graph_total4->GetZaxis()->SetLabelSize(0.063);
   Graph_total4->GetZaxis()->SetTitleSize(0.072);
   Graph_total4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total4);
   
   graph->Draw("l");
   
   Double_t h_fit_pimumu_all_fx3002[58] = {
   5227.5,
   5232.5,
   5237.5,
   5242.5,
   5247.5,
   5252.5,
   5257.5,
   5262.5,
   5267.5,
   5272.5,
   5277.5,
   5282.5,
   5287.5,
   5292.5,
   5297.5,
   5302.5,
   5307.5,
   5312.5,
   5317.5,
   5322.5,
   5327.5,
   5332.5,
   5337.5,
   5342.5,
   5347.5,
   5352.5,
   5357.5,
   5362.5,
   5367.5,
   5372.5,
   5377.5,
   5382.5,
   5387.5,
   5392.5,
   5397.5,
   5402.5,
   5407.5,
   5412.5,
   5417.5,
   5422.5,
   5427.5,
   5432.5,
   5437.5,
   5442.5,
   5447.5,
   5452.5,
   5457.5,
   5462.5,
   5467.5,
   5472.5,
   5477.5,
   5482.5,
   5487.5,
   5492.5,
   5497.5,
   5502.5,
   5507.5,
   5512.5};
   Double_t h_fit_pimumu_all_fy3002[58] = {
   4,
   6,
   4,
   2,
   4,
   4,
   9,
   2,
   5,
   5,
   2,
   8,
   6,
   4,
   7,
   8,
   5,
   1,
   4,
   5,
   6,
   6,
   5,
   5,
   6,
   5,
   2,
   4,
   9,
   11,
   4,
   9,
   5,
   3,
   7,
   5,
   4,
   3,
   2,
   4,
   5,
   7,
   3,
   5,
   5,
   3,
   4,
   8,
   6,
   4,
   4,
   1,
   3,
   5,
   7,
   4,
   5,
   3};
   Double_t h_fit_pimumu_all_felx3002[58] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_fit_pimumu_all_fely3002[58] = {
   1.914339,
   2.379931,
   1.914339,
   1.291815,
   1.914339,
   1.914339,
   2.943461,
   1.291815,
   2.159691,
   2.159691,
   1.291815,
   2.768386,
   2.379931,
   1.914339,
   2.58147,
   2.768386,
   2.159691,
   0.8272462,
   1.914339,
   2.159691,
   2.379931,
   2.379931,
   2.159691,
   2.159691,
   2.379931,
   2.159691,
   1.291815,
   1.914339,
   2.943461,
   3.265579,
   1.914339,
   2.943461,
   2.159691,
   1.632705,
   2.58147,
   2.159691,
   1.914339,
   1.632705,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   1.632705,
   2.159691,
   2.159691,
   1.632705,
   1.914339,
   2.768386,
   2.379931,
   1.914339,
   1.914339,
   0.8272462,
   1.632705,
   2.159691,
   2.58147,
   1.914339,
   2.159691,
   1.632705};
   Double_t h_fit_pimumu_all_fehx3002[58] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_fit_pimumu_all_fehy3002[58] = {
   3.162753,
   3.583642,
   3.162753,
   2.63786,
   3.162753,
   3.162753,
   4.110204,
   2.63786,
   3.382473,
   3.382473,
   2.63786,
   3.945142,
   3.583642,
   3.162753,
   3.770281,
   3.945142,
   3.382473,
   2.299527,
   3.162753,
   3.382473,
   3.583642,
   3.583642,
   3.382473,
   3.382473,
   3.583642,
   3.382473,
   2.63786,
   3.162753,
   4.110204,
   4.416521,
   3.162753,
   4.110204,
   3.382473,
   2.918186,
   3.770281,
   3.382473,
   3.162753,
   2.918186,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   2.918186,
   3.382473,
   3.382473,
   2.918186,
   3.162753,
   3.945142,
   3.583642,
   3.162753,
   3.162753,
   2.299527,
   2.918186,
   3.382473,
   3.770281,
   3.162753,
   3.382473,
   2.918186};
   grae = new TGraphAsymmErrors(58,h_fit_pimumu_all_fx3002,h_fit_pimumu_all_fy3002,h_fit_pimumu_all_felx3002,h_fit_pimumu_all_fehx3002,h_fit_pimumu_all_fely3002,h_fit_pimumu_all_fehy3002);
   grae->SetName("h_fit_pimumu_all");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_BcConstraint_dimuon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_fit_pimumu_all3002 = new TH1F("Graph_h_fit_pimumu_all3002","Histogram of fit_pimumu_all_plot__B_BcConstraint_dimuon_M",100,5196,5544);
   Graph_h_fit_pimumu_all3002->SetMinimum(0.1554784);
   Graph_h_fit_pimumu_all3002->SetMaximum(16.9409);
   Graph_h_fit_pimumu_all3002->SetDirectory(0);
   Graph_h_fit_pimumu_all3002->SetStats(0);
   Graph_h_fit_pimumu_all3002->SetLineWidth(2);
   Graph_h_fit_pimumu_all3002->SetMarkerStyle(20);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetNdivisions(505);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3002->GetXaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3002->GetYaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fit_pimumu_all3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fit_pimumu_all3002);
   
   grae->Draw("p");
   
   TH1D *frame_561e7cd2d6d0__2 = new TH1D("frame_561e7cd2d6d0__2","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",58,5225,5515);
   frame_561e7cd2d6d0__2->SetBinContent(1,16.18735);
   frame_561e7cd2d6d0__2->SetMinimum(-1);
   frame_561e7cd2d6d0__2->SetMaximum(20);
   frame_561e7cd2d6d0__2->SetEntries(1);
   frame_561e7cd2d6d0__2->SetDirectory(0);
   frame_561e7cd2d6d0__2->SetStats(0);
   frame_561e7cd2d6d0__2->SetLineWidth(2);
   frame_561e7cd2d6d0__2->SetMarkerStyle(20);
   frame_561e7cd2d6d0__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561e7cd2d6d0__2->GetXaxis()->CenterTitle(true);
   frame_561e7cd2d6d0__2->GetXaxis()->SetNdivisions(505);
   frame_561e7cd2d6d0__2->GetXaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_561e7cd2d6d0__2->GetXaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_561e7cd2d6d0__2->GetXaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__2->GetYaxis()->SetTitle("Candidates per 5 MeV/#it{c}^{2}");
   frame_561e7cd2d6d0__2->GetYaxis()->CenterTitle(true);
   frame_561e7cd2d6d0__2->GetYaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_561e7cd2d6d0__2->GetYaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__2->GetYaxis()->SetTitleOffset(0.9);
   frame_561e7cd2d6d0__2->GetYaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__2->GetZaxis()->SetLabelFont(132);
   frame_561e7cd2d6d0__2->GetZaxis()->SetLabelSize(0.063);
   frame_561e7cd2d6d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_561e7cd2d6d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_561e7cd2d6d0__2->GetZaxis()->SetTitleFont(132);
   frame_561e7cd2d6d0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_unblinded_B_BcConstraint_dimuon_M->Modified();
   c1_unblinded_B_BcConstraint_dimuon_M->cd();
   c1_unblinded_B_BcConstraint_dimuon_M->SetSelected(c1_unblinded_B_BcConstraint_dimuon_M);
}


==> Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void unblinded_B_M_Constr_FullBkgModelFit()
{
//=========Macro generated from canvas: c1_unblindedB_M/c1
//=========  (Wed Jun  5 15:59:31 2024) by ROOT version 6.26/08
   TCanvas *c1_unblindedB_M = new TCanvas("c1_unblindedB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_unblindedB_M->SetHighLightColor(2);
   c1_unblindedB_M->Range(6030.128,-8.480519,6735.256,38.27273);
   c1_unblindedB_M->SetFillColor(0);
   c1_unblindedB_M->SetBorderMode(0);
   c1_unblindedB_M->SetBorderSize(2);
   c1_unblindedB_M->SetTickx(1);
   c1_unblindedB_M->SetTicky(1);
   c1_unblindedB_M->SetLeftMargin(0.17);
   c1_unblindedB_M->SetRightMargin(0.05);
   c1_unblindedB_M->SetTopMargin(0.07);
   c1_unblindedB_M->SetBottomMargin(0.16);
   c1_unblindedB_M->SetFrameLineWidth(2);
   c1_unblindedB_M->SetFrameBorderMode(0);
   c1_unblindedB_M->SetFrameLineWidth(2);
   c1_unblindedB_M->SetFrameBorderMode(0);
   
   TH1D *frame_561e7d4b19e0__3 = new TH1D("frame_561e7d4b19e0__3","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",55,6150,6700);
   frame_561e7d4b19e0__3->SetBinContent(1,14.9803);
   frame_561e7d4b19e0__3->SetMinimum(-1);
   frame_561e7d4b19e0__3->SetMaximum(35);
   frame_561e7d4b19e0__3->SetEntries(1);
   frame_561e7d4b19e0__3->SetDirectory(0);
   frame_561e7d4b19e0__3->SetStats(0);
   frame_561e7d4b19e0__3->SetLineWidth(2);
   frame_561e7d4b19e0__3->SetMarkerStyle(20);
   frame_561e7d4b19e0__3->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561e7d4b19e0__3->GetXaxis()->CenterTitle(true);
   frame_561e7d4b19e0__3->GetXaxis()->SetNdivisions(505);
   frame_561e7d4b19e0__3->GetXaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__3->GetXaxis()->SetLabelOffset(0.016);
   frame_561e7d4b19e0__3->GetXaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__3->GetXaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_561e7d4b19e0__3->GetXaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__3->GetYaxis()->SetTitle("Candidates per 10 MeV/#it{c}^{2}");
   frame_561e7d4b19e0__3->GetYaxis()->CenterTitle(true);
   frame_561e7d4b19e0__3->GetYaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__3->GetYaxis()->SetLabelOffset(0.016);
   frame_561e7d4b19e0__3->GetYaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__3->GetYaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__3->GetYaxis()->SetTitleOffset(0.9);
   frame_561e7d4b19e0__3->GetYaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__3->GetZaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__3->GetZaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__3->GetZaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_561e7d4b19e0__3->GetZaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__3->Draw("FUNC");
   
   Double_t data_fx3003[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3003[55] = {
   5,
   1,
   9,
   10,
   4,
   6,
   3,
   2,
   3,
   5,
   6,
   6,
   5,
   9,
   9,
   3,
   10,
   6,
   4,
   4,
   5,
   5,
   2,
   2,
   8,
   5,
   4,
   4,
   4,
   2,
   6,
   4,
   8,
   9,
   6,
   4,
   5,
   4,
   2,
   8,
   5,
   2,
   4,
   5,
   3,
   9,
   5,
   4,
   6,
   6,
   4,
   4,
   6,
   5,
   7};
   Double_t data_felx3003[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3003[55] = {
   2.159691,
   0.8272462,
   2.943461,
   3.108694,
   1.914339,
   2.379931,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   2.379931,
   2.379931,
   2.159691,
   2.943461,
   2.943461,
   1.632705,
   3.108694,
   2.379931,
   1.914339,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   1.291815,
   2.768386,
   2.159691,
   1.914339,
   1.914339,
   1.914339,
   1.291815,
   2.379931,
   1.914339,
   2.768386,
   2.943461,
   2.379931,
   1.914339,
   2.159691,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   1.291815,
   1.914339,
   2.159691,
   1.632705,
   2.943461,
   2.159691,
   1.914339,
   2.379931,
   2.379931,
   1.914339,
   1.914339,
   2.379931,
   2.159691,
   2.58147};
   Double_t data_fehx3003[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3003[55] = {
   3.382473,
   2.299527,
   4.110204,
   4.26695,
   3.162753,
   3.583642,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   3.583642,
   3.583642,
   3.382473,
   4.110204,
   4.110204,
   2.918186,
   4.26695,
   3.583642,
   3.162753,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   2.63786,
   3.945142,
   3.382473,
   3.162753,
   3.162753,
   3.162753,
   2.63786,
   3.583642,
   3.162753,
   3.945142,
   4.110204,
   3.583642,
   3.162753,
   3.382473,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   2.63786,
   3.162753,
   3.382473,
   2.918186,
   4.110204,
   3.382473,
   3.162753,
   3.583642,
   3.583642,
   3.162753,
   3.162753,
   3.583642,
   3.382473,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3003 = new TH1F("Graph_data3003","Histogram of fit_pimumu_all_plot__B_M",100,6095,6755);
   Graph_data3003->SetMinimum(0.1554784);
   Graph_data3003->SetMaximum(15.67637);
   Graph_data3003->SetDirectory(0);
   Graph_data3003->SetStats(0);
   Graph_data3003->SetLineWidth(2);
   Graph_data3003->SetMarkerStyle(20);
   Graph_data3003->GetXaxis()->SetNdivisions(505);
   Graph_data3003->GetXaxis()->SetLabelFont(132);
   Graph_data3003->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3003->GetXaxis()->SetLabelSize(0.063);
   Graph_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetXaxis()->SetTitleFont(132);
   Graph_data3003->GetYaxis()->SetLabelFont(132);
   Graph_data3003->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3003->GetYaxis()->SetLabelSize(0.063);
   Graph_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_data3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetYaxis()->SetTitleFont(132);
   Graph_data3003->GetZaxis()->SetLabelFont(132);
   Graph_data3003->GetZaxis()->SetLabelSize(0.063);
   Graph_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3003);
   
   grae->Draw("p");
   
   Double_t comb_bkg_fx5[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy5[61] = {
   0,
   5.27427,
   5.27427,
   5.268858,
   5.263451,
   5.25805,
   5.252654,
   5.247264,
   5.241879,
   5.2365,
   5.231126,
   5.225758,
   5.220396,
   5.215038,
   5.209687,
   5.204341,
   5.199,
   5.193665,
   5.188335,
   5.183011,
   5.177692,
   5.172379,
   5.167071,
   5.161769,
   5.156472,
   5.15118,
   5.145894,
   5.140614,
   5.135338,
   5.130068,
   5.124804,
   5.119545,
   5.114291,
   5.109043,
   5.1038,
   5.098563,
   5.093331,
   5.088104,
   5.082883,
   5.077667,
   5.072456,
   5.067251,
   5.062051,
   5.056856,
   5.051667,
   5.046483,
   5.041304,
   5.036131,
   5.030963,
   5.0258,
   5.020643,
   5.015491,
   5.010344,
   5.005202,
   5.000066,
   4.994935,
   4.989809,
   4.984689,
   4.984689,
   4.984689,
   0};
   TGraph *graph = new TGraph(61,comb_bkg_fx5,comb_bkg_fy5);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg5 = new TH1F("Graph_comb_bkg5","Projection of full_model_from_BF",100,6082.988,6767.012);
   Graph_comb_bkg5->SetMinimum(0);
   Graph_comb_bkg5->SetMaximum(5.801697);
   Graph_comb_bkg5->SetDirectory(0);
   Graph_comb_bkg5->SetStats(0);
   Graph_comb_bkg5->SetLineWidth(2);
   Graph_comb_bkg5->SetMarkerStyle(20);
   Graph_comb_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg5);
   
   graph->Draw("l");
   
   Double_t sig_Bsstpi_fx6[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6292.5,
   6295,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t sig_Bsstpi_fy6[108] = {
   0,
   0.00102408,
   0.00102408,
   0.001223428,
   0.001487138,
   0.001846204,
   0.002352793,
   0.003100297,
   0.003615143,
   0.004269626,
   0.005119188,
   0.006249783,
   0.006960864,
   0.007800475,
   0.008801553,
   0.0100083,
   0.01148114,
   0.01330442,
   0.01438328,
   0.01559878,
   0.016975,
   0.01853725,
   0.02198368,
   0.02574376,
   0.0297687,
   0.03399103,
   0.04267001,
   0.04691121,
   0.05092687,
   0.05459261,
   0.05625627,
   0.05778793,
   0.05917421,
   0.06040278,
   0.06146255,
   0.0623438,
   0.06303838,
   0.06353982,
   0.06384341,
   0.06394627,
   0.06384744,
   0.06354786,
   0.06305034,
   0.06235957,
   0.06148199,
   0.06042571,
   0.05920042,
   0.05781718,
   0.0562883,
   0.05462715,
   0.05096554,
   0.04695277,
   0.04271321,
   0.03403406,
   0.02981015,
   0.02578286,
   0.02201986,
   0.01857011,
   0.01546432,
   0.01271639,
   0.01032682,
   0.008368223,
   0.006810536,
   0.005565891,
   0.004566905,
   0.003761628,
   0.002580081,
   0.001794076,
   0.001263516,
   0.0009004897,
   0.0004725284,
   0.0002578382,
   0.0001456454,
   8.484999e-05,
   5.08203e-05,
   3.120896e-05,
   1.960507e-05,
   1.257271e-05,
   8.216706e-06,
   5.463924e-06,
   3.691974e-06,
   2.531834e-06,
   1.760223e-06,
   1.239476e-06,
   8.832236e-07,
   6.363958e-07,
   4.63342e-07,
   3.406558e-07,
   2.527648e-07,
   1.891791e-07,
   1.427492e-07,
   1.085485e-07,
   8.314681e-08,
   6.413186e-08,
   4.979163e-08,
   3.890024e-08,
   3.05725e-08,
   2.416411e-08,
   1.920253e-08,
   1.533871e-08,
   1.231298e-08,
   9.930911e-09,
   8.046008e-09,
   6.547209e-09,
   5.349832e-09,
   5.349832e-09,
   5.349832e-09,
   0};
   graph = new TGraph(108,sig_Bsstpi_fx6,sig_Bsstpi_fy6);
   graph->SetName("sig_Bsstpi");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig_Bsstpi6 = new TH1F("Graph_sig_Bsstpi6","Projection of full_model_from_BF",108,6082.988,6767.012);
   Graph_sig_Bsstpi6->SetMinimum(0);
   Graph_sig_Bsstpi6->SetMaximum(0.0703409);
   Graph_sig_Bsstpi6->SetDirectory(0);
   Graph_sig_Bsstpi6->SetStats(0);
   Graph_sig_Bsstpi6->SetLineWidth(2);
   Graph_sig_Bsstpi6->SetMarkerStyle(20);
   Graph_sig_Bsstpi6->GetXaxis()->SetNdivisions(505);
   Graph_sig_Bsstpi6->GetXaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi6->GetXaxis()->SetLabelOffset(0.016);
   Graph_sig_Bsstpi6->GetXaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi6->GetXaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi6->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig_Bsstpi6->GetXaxis()->SetTitleFont(132);
   Graph_sig_Bsstpi6->GetYaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi6->GetYaxis()->SetLabelOffset(0.016);
   Graph_sig_Bsstpi6->GetYaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi6->GetYaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi6->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig_Bsstpi6->GetYaxis()->SetTitleFont(132);
   Graph_sig_Bsstpi6->GetZaxis()->SetLabelFont(132);
   Graph_sig_Bsstpi6->GetZaxis()->SetLabelSize(0.063);
   Graph_sig_Bsstpi6->GetZaxis()->SetTitleSize(0.072);
   Graph_sig_Bsstpi6->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig_Bsstpi6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig_Bsstpi6);
   
   graph->Draw("l");
   
   Double_t sig_Bstpi_fx7[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6292.5,
   6295,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t sig_Bstpi_fy7[108] = {
   0,
   -0.001258934,
   -0.001258934,
   -0.001480674,
   -0.001770693,
   -0.002161267,
   -0.002706767,
   -0.003505025,
   -0.004052566,
   -0.004747795,
   -0.005650934,
   -0.006857097,
   -0.007619433,
   -0.008524117,
   -0.009610043,
   -0.01093063,
   -0.01256093,
   -0.01460924,
   -0.01583766,
   -0.01723675,
   -0.01884058,
   -0.02063872,
   -0.02453719,
   -0.0287998,
   -0.03337158,
   -0.03817566,
   -0.04806996,
   -0.05291164,
   -0.0574978,
   -0.06168418,
   -0.06358337,
   -0.06533094,
   -0.06691137,
   -0.06831036,
   -0.06951505,
   -0.07051423,
   -0.07129849,
   -0.07186039,
   -0.07219455,
   -0.07229777,
   -0.07216905,
   -0.07180964,
   -0.07122298,
   -0.07041468,
   -0.06939239,
   -0.06816574,
   -0.06674614,
   -0.0651466,
   -0.06338157,
   -0.06146669,
   -0.05725461,
   -0.05265064,
   -0.04779907,
   -0.03790693,
   -0.03311327,
   -0.0285567,
   -0.02431289,
   -0.02043561,
   -0.01695748,
   -0.01389177,
   -0.01125987,
   -0.0091474,
   -0.007462748,
   -0.006113126,
   -0.005027157,
   -0.004149646,
   -0.002857818,
   -0.001994724,
   -0.001409779,
   -0.001008036,
   -0.0005321241,
   -0.0002918885,
   -0.0001656528,
   -9.691097e-05,
   -5.826348e-05,
   -3.590221e-05,
   -2.262344e-05,
   -1.454959e-05,
   -9.533424e-06,
   -6.354701e-06,
   -4.303369e-06,
   -2.957155e-06,
   -2.059833e-06,
   -1.453017e-06,
   -1.037101e-06,
   -7.484265e-07,
   -5.45699e-07,
   -4.017527e-07,
   -2.984808e-07,
   -2.236649e-07,
   -1.689641e-07,
   -1.286216e-07,
   -9.862344e-08,
   -7.614304e-08,
   -5.917163e-08,
   -4.626907e-08,
   -3.639423e-08,
   -2.878847e-08,
   -2.289481e-08,
   -1.830135e-08,
   -1.470143e-08,
   -1.18652e-08,
   -9.619306e-09,
   -7.832231e-09,
   -6.403609e-09,
   -6.403609e-09,
   -6.403609e-09,
   0};
   graph = new TGraph(108,sig_Bstpi_fx7,sig_Bstpi_fy7);
   graph->SetName("sig_Bstpi");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sig_Bstpi7 = new TH1F("Graph_sig_Bstpi7","Projection of full_model_from_BF",108,6082.988,6767.012);
   Graph_sig_Bstpi7->SetMinimum(-0.07952754);
   Graph_sig_Bstpi7->SetMaximum(0.007229777);
   Graph_sig_Bstpi7->SetDirectory(0);
   Graph_sig_Bstpi7->SetStats(0);
   Graph_sig_Bstpi7->SetLineWidth(2);
   Graph_sig_Bstpi7->SetMarkerStyle(20);
   Graph_sig_Bstpi7->GetXaxis()->SetNdivisions(505);
   Graph_sig_Bstpi7->GetXaxis()->SetLabelFont(132);
   Graph_sig_Bstpi7->GetXaxis()->SetLabelOffset(0.016);
   Graph_sig_Bstpi7->GetXaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi7->GetXaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi7->GetXaxis()->SetTitleOffset(0.95);
   Graph_sig_Bstpi7->GetXaxis()->SetTitleFont(132);
   Graph_sig_Bstpi7->GetYaxis()->SetLabelFont(132);
   Graph_sig_Bstpi7->GetYaxis()->SetLabelOffset(0.016);
   Graph_sig_Bstpi7->GetYaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi7->GetYaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi7->GetYaxis()->SetTitleOffset(0.95);
   Graph_sig_Bstpi7->GetYaxis()->SetTitleFont(132);
   Graph_sig_Bstpi7->GetZaxis()->SetLabelFont(132);
   Graph_sig_Bstpi7->GetZaxis()->SetLabelSize(0.063);
   Graph_sig_Bstpi7->GetZaxis()->SetTitleSize(0.072);
   Graph_sig_Bstpi7->GetZaxis()->SetTitleOffset(1.2);
   Graph_sig_Bstpi7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sig_Bstpi7);
   
   graph->Draw("l");
   
   Double_t total_fx8[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy8[61] = {
   0,
   5.274036,
   5.274036,
   5.268601,
   5.263168,
   5.257735,
   5.2523,
   5.246859,
   5.241401,
   5.235893,
   5.230204,
   5.223657,
   5.216211,
   5.208468,
   5.201516,
   5.196286,
   5.192711,
   5.189792,
   5.18647,
   5.182232,
   5.177304,
   5.172178,
   5.166964,
   5.161709,
   5.156438,
   5.15116,
   5.145882,
   5.140606,
   5.135334,
   5.130065,
   5.124802,
   5.119544,
   5.114291,
   5.109043,
   5.1038,
   5.098563,
   5.093331,
   5.088104,
   5.082883,
   5.077667,
   5.072456,
   5.067251,
   5.062051,
   5.056856,
   5.051667,
   5.046483,
   5.041304,
   5.036131,
   5.030963,
   5.0258,
   5.020643,
   5.015491,
   5.010344,
   5.005202,
   5.000066,
   4.994935,
   4.989809,
   4.984689,
   4.984689,
   4.984689,
   0};
   graph = new TGraph(61,total_fx8,total_fy8);
   graph->SetName("total");
   graph->SetTitle("Projection of full_model_from_BF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total8 = new TH1F("Graph_total8","Projection of full_model_from_BF",100,6082.988,6767.012);
   Graph_total8->SetMinimum(0);
   Graph_total8->SetMaximum(5.801439);
   Graph_total8->SetDirectory(0);
   Graph_total8->SetStats(0);
   Graph_total8->SetLineWidth(2);
   Graph_total8->SetMarkerStyle(20);
   Graph_total8->GetXaxis()->SetNdivisions(505);
   Graph_total8->GetXaxis()->SetLabelFont(132);
   Graph_total8->GetXaxis()->SetLabelOffset(0.016);
   Graph_total8->GetXaxis()->SetLabelSize(0.063);
   Graph_total8->GetXaxis()->SetTitleSize(0.072);
   Graph_total8->GetXaxis()->SetTitleOffset(0.95);
   Graph_total8->GetXaxis()->SetTitleFont(132);
   Graph_total8->GetYaxis()->SetLabelFont(132);
   Graph_total8->GetYaxis()->SetLabelOffset(0.016);
   Graph_total8->GetYaxis()->SetLabelSize(0.063);
   Graph_total8->GetYaxis()->SetTitleSize(0.072);
   Graph_total8->GetYaxis()->SetTitleOffset(0.95);
   Graph_total8->GetYaxis()->SetTitleFont(132);
   Graph_total8->GetZaxis()->SetLabelFont(132);
   Graph_total8->GetZaxis()->SetLabelSize(0.063);
   Graph_total8->GetZaxis()->SetTitleSize(0.072);
   Graph_total8->GetZaxis()->SetTitleOffset(1.2);
   Graph_total8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total8);
   
   graph->Draw("l");
   
   Double_t h_fit_pimumu_all_fx3004[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t h_fit_pimumu_all_fy3004[55] = {
   5,
   1,
   9,
   10,
   4,
   6,
   3,
   2,
   3,
   5,
   6,
   6,
   5,
   9,
   9,
   3,
   10,
   6,
   4,
   4,
   5,
   5,
   2,
   2,
   8,
   5,
   4,
   4,
   4,
   2,
   6,
   4,
   8,
   9,
   6,
   4,
   5,
   4,
   2,
   8,
   5,
   2,
   4,
   5,
   3,
   9,
   5,
   4,
   6,
   6,
   4,
   4,
   6,
   5,
   7};
   Double_t h_fit_pimumu_all_felx3004[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_fit_pimumu_all_fely3004[55] = {
   2.159691,
   0.8272462,
   2.943461,
   3.108694,
   1.914339,
   2.379931,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   2.379931,
   2.379931,
   2.159691,
   2.943461,
   2.943461,
   1.632705,
   3.108694,
   2.379931,
   1.914339,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   1.291815,
   2.768386,
   2.159691,
   1.914339,
   1.914339,
   1.914339,
   1.291815,
   2.379931,
   1.914339,
   2.768386,
   2.943461,
   2.379931,
   1.914339,
   2.159691,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   1.291815,
   1.914339,
   2.159691,
   1.632705,
   2.943461,
   2.159691,
   1.914339,
   2.379931,
   2.379931,
   1.914339,
   1.914339,
   2.379931,
   2.159691,
   2.58147};
   Double_t h_fit_pimumu_all_fehx3004[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t h_fit_pimumu_all_fehy3004[55] = {
   3.382473,
   2.299527,
   4.110204,
   4.26695,
   3.162753,
   3.583642,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   3.583642,
   3.583642,
   3.382473,
   4.110204,
   4.110204,
   2.918186,
   4.26695,
   3.583642,
   3.162753,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   2.63786,
   3.945142,
   3.382473,
   3.162753,
   3.162753,
   3.162753,
   2.63786,
   3.583642,
   3.162753,
   3.945142,
   4.110204,
   3.583642,
   3.162753,
   3.382473,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   2.63786,
   3.162753,
   3.382473,
   2.918186,
   4.110204,
   3.382473,
   3.162753,
   3.583642,
   3.583642,
   3.162753,
   3.162753,
   3.583642,
   3.382473,
   3.770281};
   grae = new TGraphAsymmErrors(55,h_fit_pimumu_all_fx3004,h_fit_pimumu_all_fy3004,h_fit_pimumu_all_felx3004,h_fit_pimumu_all_fehx3004,h_fit_pimumu_all_fely3004,h_fit_pimumu_all_fehy3004);
   grae->SetName("h_fit_pimumu_all");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_fit_pimumu_all3004 = new TH1F("Graph_h_fit_pimumu_all3004","Histogram of fit_pimumu_all_plot__B_M",100,6095,6755);
   Graph_h_fit_pimumu_all3004->SetMinimum(0.1554784);
   Graph_h_fit_pimumu_all3004->SetMaximum(15.67637);
   Graph_h_fit_pimumu_all3004->SetDirectory(0);
   Graph_h_fit_pimumu_all3004->SetStats(0);
   Graph_h_fit_pimumu_all3004->SetLineWidth(2);
   Graph_h_fit_pimumu_all3004->SetMarkerStyle(20);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetNdivisions(505);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3004->GetXaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetLabelOffset(0.016);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_fit_pimumu_all3004->GetYaxis()->SetTitleFont(132);
   Graph_h_fit_pimumu_all3004->GetZaxis()->SetLabelFont(132);
   Graph_h_fit_pimumu_all3004->GetZaxis()->SetLabelSize(0.063);
   Graph_h_fit_pimumu_all3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_fit_pimumu_all3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_fit_pimumu_all3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_fit_pimumu_all3004);
   
   grae->Draw("p");
   
   TH1D *frame_561e7d4b19e0__4 = new TH1D("frame_561e7d4b19e0__4","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",55,6150,6700);
   frame_561e7d4b19e0__4->SetBinContent(1,14.9803);
   frame_561e7d4b19e0__4->SetMinimum(-1);
   frame_561e7d4b19e0__4->SetMaximum(35);
   frame_561e7d4b19e0__4->SetEntries(1);
   frame_561e7d4b19e0__4->SetDirectory(0);
   frame_561e7d4b19e0__4->SetStats(0);
   frame_561e7d4b19e0__4->SetLineWidth(2);
   frame_561e7d4b19e0__4->SetMarkerStyle(20);
   frame_561e7d4b19e0__4->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_561e7d4b19e0__4->GetXaxis()->CenterTitle(true);
   frame_561e7d4b19e0__4->GetXaxis()->SetNdivisions(505);
   frame_561e7d4b19e0__4->GetXaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__4->GetXaxis()->SetLabelOffset(0.016);
   frame_561e7d4b19e0__4->GetXaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__4->GetXaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_561e7d4b19e0__4->GetXaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__4->GetYaxis()->SetTitle("Candidates per 10 MeV/#it{c}^{2}");
   frame_561e7d4b19e0__4->GetYaxis()->CenterTitle(true);
   frame_561e7d4b19e0__4->GetYaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__4->GetYaxis()->SetLabelOffset(0.016);
   frame_561e7d4b19e0__4->GetYaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__4->GetYaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__4->GetYaxis()->SetTitleOffset(0.9);
   frame_561e7d4b19e0__4->GetYaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__4->GetZaxis()->SetLabelFont(132);
   frame_561e7d4b19e0__4->GetZaxis()->SetLabelSize(0.063);
   frame_561e7d4b19e0__4->GetZaxis()->SetTitleSize(0.072);
   frame_561e7d4b19e0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_561e7d4b19e0__4->GetZaxis()->SetTitleFont(132);
   frame_561e7d4b19e0__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.53,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig_Bsstpi","#it{B}^{#plus}_{#it{c}}#rightarrow#it{B}^{*0}_{#it{s}}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sig_Bstpi","#it{B}^{#plus}_{#it{c}}#rightarrow#it{B}^{*0}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_unblindedB_M->Modified();
   c1_unblindedB_M->cd();
   c1_unblindedB_M->SetSelected(c1_unblindedB_M);
}


==> Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3()
{
//=========Macro generated from canvas: c1_2Dscatter/c1
//=========  (Wed Jun  5 16:14:23 2024) by ROOT version 6.26/08
   TCanvas *c1_2Dscatter = new TCanvas("c1_2Dscatter", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_2Dscatter->SetHighLightColor(2);
   c1_2Dscatter->Range(5157.208,6034.211,5533.831,6757.895);
   c1_2Dscatter->SetFillColor(0);
   c1_2Dscatter->SetBorderMode(0);
   c1_2Dscatter->SetBorderSize(2);
   c1_2Dscatter->SetTickx(1);
   c1_2Dscatter->SetTicky(1);
   c1_2Dscatter->SetLeftMargin(0.18);
   c1_2Dscatter->SetRightMargin(0.05);
   c1_2Dscatter->SetTopMargin(0.08);
   c1_2Dscatter->SetBottomMargin(0.16);
   c1_2Dscatter->SetFrameLineWidth(2);
   c1_2Dscatter->SetFrameBorderMode(0);
   c1_2Dscatter->SetFrameLineWidth(2);
   c1_2Dscatter->SetFrameBorderMode(0);
   
   TH2F *Bstmumu_scatter__1 = new TH2F("Bstmumu_scatter__1","",145,5225,5515,55,6150,6700);
   Bstmumu_scatter__1->SetBinContent(174,1);
   Bstmumu_scatter__1->SetBinContent(185,1);
   Bstmumu_scatter__1->SetBinContent(224,1);
   Bstmumu_scatter__1->SetBinContent(288,1);
   Bstmumu_scatter__1->SetBinContent(292,1);
   Bstmumu_scatter__1->SetBinContent(381,1);
   Bstmumu_scatter__1->SetBinContent(446,1);
   Bstmumu_scatter__1->SetBinContent(466,1);
   Bstmumu_scatter__1->SetBinContent(481,1);
   Bstmumu_scatter__1->SetBinContent(483,1);
   Bstmumu_scatter__1->SetBinContent(492,1);
   Bstmumu_scatter__1->SetBinContent(518,1);
   Bstmumu_scatter__1->SetBinContent(551,1);
   Bstmumu_scatter__1->SetBinContent(560,1);
   Bstmumu_scatter__1->SetBinContent(563,1);
   Bstmumu_scatter__1->SetBinContent(596,1);
   Bstmumu_scatter__1->SetBinContent(613,1);
   Bstmumu_scatter__1->SetBinContent(625,1);
   Bstmumu_scatter__1->SetBinContent(626,1);
   Bstmumu_scatter__1->SetBinContent(629,1);
   Bstmumu_scatter__1->SetBinContent(637,1);
   Bstmumu_scatter__1->SetBinContent(644,1);
   Bstmumu_scatter__1->SetBinContent(662,1);
   Bstmumu_scatter__1->SetBinContent(692,1);
   Bstmumu_scatter__1->SetBinContent(715,1);
   Bstmumu_scatter__1->SetBinContent(758,1);
   Bstmumu_scatter__1->SetBinContent(781,1);
   Bstmumu_scatter__1->SetBinContent(797,1);
   Bstmumu_scatter__1->SetBinContent(822,1);
   Bstmumu_scatter__1->SetBinContent(889,1);
   Bstmumu_scatter__1->SetBinContent(922,1);
   Bstmumu_scatter__1->SetBinContent(984,1);
   Bstmumu_scatter__1->SetBinContent(994,1);
   Bstmumu_scatter__1->SetBinContent(1002,2);
   Bstmumu_scatter__1->SetBinContent(1034,1);
   Bstmumu_scatter__1->SetBinContent(1148,1);
   Bstmumu_scatter__1->SetBinContent(1169,1);
   Bstmumu_scatter__1->SetBinContent(1214,1);
   Bstmumu_scatter__1->SetBinContent(1312,1);
   Bstmumu_scatter__1->SetBinContent(1338,1);
   Bstmumu_scatter__1->SetBinContent(1349,1);
   Bstmumu_scatter__1->SetBinContent(1390,1);
   Bstmumu_scatter__1->SetBinContent(1543,1);
   Bstmumu_scatter__1->SetBinContent(1550,2);
   Bstmumu_scatter__1->SetBinContent(1551,1);
   Bstmumu_scatter__1->SetBinContent(1609,1);
   Bstmumu_scatter__1->SetBinContent(1642,1);
   Bstmumu_scatter__1->SetBinContent(1647,1);
   Bstmumu_scatter__1->SetBinContent(1696,1);
   Bstmumu_scatter__1->SetBinContent(1705,1);
   Bstmumu_scatter__1->SetBinContent(1709,1);
   Bstmumu_scatter__1->SetBinContent(1748,1);
   Bstmumu_scatter__1->SetBinContent(1789,1);
   Bstmumu_scatter__1->SetBinContent(1793,1);
   Bstmumu_scatter__1->SetBinContent(1824,1);
   Bstmumu_scatter__1->SetBinContent(1838,1);
   Bstmumu_scatter__1->SetBinContent(1892,1);
   Bstmumu_scatter__1->SetBinContent(1899,1);
   Bstmumu_scatter__1->SetBinContent(1969,1);
   Bstmumu_scatter__1->SetBinContent(1986,1);
   Bstmumu_scatter__1->SetBinContent(1993,1);
   Bstmumu_scatter__1->SetBinContent(2004,1);
   Bstmumu_scatter__1->SetBinContent(2017,1);
   Bstmumu_scatter__1->SetBinContent(2063,1);
   Bstmumu_scatter__1->SetBinContent(2067,1);
   Bstmumu_scatter__1->SetBinContent(2072,1);
   Bstmumu_scatter__1->SetBinContent(2087,1);
   Bstmumu_scatter__1->SetBinContent(2091,1);
   Bstmumu_scatter__1->SetBinContent(2111,1);
   Bstmumu_scatter__1->SetBinContent(2138,1);
   Bstmumu_scatter__1->SetBinContent(2142,1);
   Bstmumu_scatter__1->SetBinContent(2144,1);
   Bstmumu_scatter__1->SetBinContent(2210,1);
   Bstmumu_scatter__1->SetBinContent(2223,2);
   Bstmumu_scatter__1->SetBinContent(2255,1);
   Bstmumu_scatter__1->SetBinContent(2266,1);
   Bstmumu_scatter__1->SetBinContent(2294,1);
   Bstmumu_scatter__1->SetBinContent(2304,1);
   Bstmumu_scatter__1->SetBinContent(2336,1);
   Bstmumu_scatter__1->SetBinContent(2345,1);
   Bstmumu_scatter__1->SetBinContent(2369,1);
   Bstmumu_scatter__1->SetBinContent(2387,1);
   Bstmumu_scatter__1->SetBinContent(2427,1);
   Bstmumu_scatter__1->SetBinContent(2529,1);
   Bstmumu_scatter__1->SetBinContent(2535,1);
   Bstmumu_scatter__1->SetBinContent(2564,1);
   Bstmumu_scatter__1->SetBinContent(2597,1);
   Bstmumu_scatter__1->SetBinContent(2607,1);
   Bstmumu_scatter__1->SetBinContent(2613,1);
   Bstmumu_scatter__1->SetBinContent(2617,1);
   Bstmumu_scatter__1->SetBinContent(2621,1);
   Bstmumu_scatter__1->SetBinContent(2630,1);
   Bstmumu_scatter__1->SetBinContent(2634,1);
   Bstmumu_scatter__1->SetBinContent(2662,1);
   Bstmumu_scatter__1->SetBinContent(2713,1);
   Bstmumu_scatter__1->SetBinContent(2732,1);
   Bstmumu_scatter__1->SetBinContent(2771,1);
   Bstmumu_scatter__1->SetBinContent(2781,1);
   Bstmumu_scatter__1->SetBinContent(2784,1);
   Bstmumu_scatter__1->SetBinContent(2840,1);
   Bstmumu_scatter__1->SetBinContent(2847,1);
   Bstmumu_scatter__1->SetBinContent(2851,1);
   Bstmumu_scatter__1->SetBinContent(2886,1);
   Bstmumu_scatter__1->SetBinContent(3042,1);
   Bstmumu_scatter__1->SetBinContent(3064,1);
   Bstmumu_scatter__1->SetBinContent(3077,1);
   Bstmumu_scatter__1->SetBinContent(3084,1);
   Bstmumu_scatter__1->SetBinContent(3122,1);
   Bstmumu_scatter__1->SetBinContent(3127,1);
   Bstmumu_scatter__1->SetBinContent(3174,1);
   Bstmumu_scatter__1->SetBinContent(3192,1);
   Bstmumu_scatter__1->SetBinContent(3203,1);
   Bstmumu_scatter__1->SetBinContent(3251,1);
   Bstmumu_scatter__1->SetBinContent(3305,2);
   Bstmumu_scatter__1->SetBinContent(3333,1);
   Bstmumu_scatter__1->SetBinContent(3362,1);
   Bstmumu_scatter__1->SetBinContent(3475,1);
   Bstmumu_scatter__1->SetBinContent(3497,1);
   Bstmumu_scatter__1->SetBinContent(3539,1);
   Bstmumu_scatter__1->SetBinContent(3600,1);
   Bstmumu_scatter__1->SetBinContent(3687,1);
   Bstmumu_scatter__1->SetBinContent(3718,2);
   Bstmumu_scatter__1->SetBinContent(3727,1);
   Bstmumu_scatter__1->SetBinContent(3728,1);
   Bstmumu_scatter__1->SetBinContent(3738,1);
   Bstmumu_scatter__1->SetBinContent(3747,1);
   Bstmumu_scatter__1->SetBinContent(3817,1);
   Bstmumu_scatter__1->SetBinContent(3873,1);
   Bstmumu_scatter__1->SetBinContent(3901,1);
   Bstmumu_scatter__1->SetBinContent(3906,1);
   Bstmumu_scatter__1->SetBinContent(3948,1);
   Bstmumu_scatter__1->SetBinContent(3964,1);
   Bstmumu_scatter__1->SetBinContent(3985,1);
   Bstmumu_scatter__1->SetBinContent(4001,1);
   Bstmumu_scatter__1->SetBinContent(4027,1);
   Bstmumu_scatter__1->SetBinContent(4068,1);
   Bstmumu_scatter__1->SetBinContent(4122,1);
   Bstmumu_scatter__1->SetBinContent(4174,1);
   Bstmumu_scatter__1->SetBinContent(4221,1);
   Bstmumu_scatter__1->SetBinContent(4257,1);
   Bstmumu_scatter__1->SetBinContent(4270,1);
   Bstmumu_scatter__1->SetBinContent(4274,1);
   Bstmumu_scatter__1->SetBinContent(4338,1);
   Bstmumu_scatter__1->SetBinContent(4346,1);
   Bstmumu_scatter__1->SetBinContent(4490,1);
   Bstmumu_scatter__1->SetBinContent(4506,1);
   Bstmumu_scatter__1->SetBinContent(4588,1);
   Bstmumu_scatter__1->SetBinContent(4661,1);
   Bstmumu_scatter__1->SetBinContent(4666,1);
   Bstmumu_scatter__1->SetBinContent(4674,1);
   Bstmumu_scatter__1->SetBinContent(4682,1);
   Bstmumu_scatter__1->SetBinContent(4693,1);
   Bstmumu_scatter__1->SetBinContent(4715,1);
   Bstmumu_scatter__1->SetBinContent(4775,1);
   Bstmumu_scatter__1->SetBinContent(4779,1);
   Bstmumu_scatter__1->SetBinContent(4806,1);
   Bstmumu_scatter__1->SetBinContent(4868,1);
   Bstmumu_scatter__1->SetBinContent(4890,1);
   Bstmumu_scatter__1->SetBinContent(4921,1);
   Bstmumu_scatter__1->SetBinContent(4930,1);
   Bstmumu_scatter__1->SetBinContent(4932,1);
   Bstmumu_scatter__1->SetBinContent(4940,1);
   Bstmumu_scatter__1->SetBinContent(4956,1);
   Bstmumu_scatter__1->SetBinContent(4969,1);
   Bstmumu_scatter__1->SetBinContent(5015,1);
   Bstmumu_scatter__1->SetBinContent(5020,1);
   Bstmumu_scatter__1->SetBinContent(5035,1);
   Bstmumu_scatter__1->SetBinContent(5040,1);
   Bstmumu_scatter__1->SetBinContent(5061,1);
   Bstmumu_scatter__1->SetBinContent(5081,1);
   Bstmumu_scatter__1->SetBinContent(5109,1);
   Bstmumu_scatter__1->SetBinContent(5111,1);
   Bstmumu_scatter__1->SetBinContent(5120,1);
   Bstmumu_scatter__1->SetBinContent(5166,1);
   Bstmumu_scatter__1->SetBinContent(5197,1);
   Bstmumu_scatter__1->SetBinContent(5216,1);
   Bstmumu_scatter__1->SetBinContent(5225,1);
   Bstmumu_scatter__1->SetBinContent(5242,1);
   Bstmumu_scatter__1->SetBinContent(5267,1);
   Bstmumu_scatter__1->SetBinContent(5330,1);
   Bstmumu_scatter__1->SetBinContent(5396,1);
   Bstmumu_scatter__1->SetBinContent(5411,1);
   Bstmumu_scatter__1->SetBinContent(5428,1);
   Bstmumu_scatter__1->SetBinContent(5442,1);
   Bstmumu_scatter__1->SetBinContent(5476,1);
   Bstmumu_scatter__1->SetBinContent(5480,1);
   Bstmumu_scatter__1->SetBinContent(5561,1);
   Bstmumu_scatter__1->SetBinContent(5576,1);
   Bstmumu_scatter__1->SetBinContent(5599,1);
   Bstmumu_scatter__1->SetBinContent(5660,1);
   Bstmumu_scatter__1->SetBinContent(5699,1);
   Bstmumu_scatter__1->SetBinContent(5715,1);
   Bstmumu_scatter__1->SetBinContent(5754,1);
   Bstmumu_scatter__1->SetBinContent(5795,1);
   Bstmumu_scatter__1->SetBinContent(5912,1);
   Bstmumu_scatter__1->SetBinContent(5914,1);
   Bstmumu_scatter__1->SetBinContent(5940,1);
   Bstmumu_scatter__1->SetBinContent(5941,1);
   Bstmumu_scatter__1->SetBinContent(5953,1);
   Bstmumu_scatter__1->SetBinContent(5957,1);
   Bstmumu_scatter__1->SetBinContent(5970,1);
   Bstmumu_scatter__1->SetBinContent(5990,1);
   Bstmumu_scatter__1->SetBinContent(6031,1);
   Bstmumu_scatter__1->SetBinContent(6057,1);
   Bstmumu_scatter__1->SetBinContent(6060,1);
   Bstmumu_scatter__1->SetBinContent(6096,1);
   Bstmumu_scatter__1->SetBinContent(6100,1);
   Bstmumu_scatter__1->SetBinContent(6263,1);
   Bstmumu_scatter__1->SetBinContent(6276,1);
   Bstmumu_scatter__1->SetBinContent(6352,1);
   Bstmumu_scatter__1->SetBinContent(6356,1);
   Bstmumu_scatter__1->SetBinContent(6383,1);
   Bstmumu_scatter__1->SetBinContent(6455,1);
   Bstmumu_scatter__1->SetBinContent(6508,1);
   Bstmumu_scatter__1->SetBinContent(6561,1);
   Bstmumu_scatter__1->SetBinContent(6569,1);
   Bstmumu_scatter__1->SetBinContent(6602,1);
   Bstmumu_scatter__1->SetBinContent(6613,1);
   Bstmumu_scatter__1->SetBinContent(6623,1);
   Bstmumu_scatter__1->SetBinContent(6699,1);
   Bstmumu_scatter__1->SetBinContent(6726,1);
   Bstmumu_scatter__1->SetBinContent(6763,1);
   Bstmumu_scatter__1->SetBinContent(6767,1);
   Bstmumu_scatter__1->SetBinContent(6780,1);
   Bstmumu_scatter__1->SetBinContent(6799,1);
   Bstmumu_scatter__1->SetBinContent(6816,1);
   Bstmumu_scatter__1->SetBinContent(6833,1);
   Bstmumu_scatter__1->SetBinContent(6855,1);
   Bstmumu_scatter__1->SetBinContent(6875,1);
   Bstmumu_scatter__1->SetBinContent(6880,1);
   Bstmumu_scatter__1->SetBinContent(6932,1);
   Bstmumu_scatter__1->SetBinContent(6959,1);
   Bstmumu_scatter__1->SetBinContent(6964,1);
   Bstmumu_scatter__1->SetBinContent(6966,1);
   Bstmumu_scatter__1->SetBinContent(7028,1);
   Bstmumu_scatter__1->SetBinContent(7108,1);
   Bstmumu_scatter__1->SetBinContent(7119,1);
   Bstmumu_scatter__1->SetBinContent(7142,1);
   Bstmumu_scatter__1->SetBinContent(7146,1);
   Bstmumu_scatter__1->SetBinContent(7206,1);
   Bstmumu_scatter__1->SetBinContent(7221,1);
   Bstmumu_scatter__1->SetBinContent(7249,1);
   Bstmumu_scatter__1->SetBinContent(7278,1);
   Bstmumu_scatter__1->SetBinContent(7309,1);
   Bstmumu_scatter__1->SetBinContent(7340,1);
   Bstmumu_scatter__1->SetBinContent(7378,2);
   Bstmumu_scatter__1->SetBinContent(7408,1);
   Bstmumu_scatter__1->SetBinContent(7414,1);
   Bstmumu_scatter__1->SetBinContent(7425,1);
   Bstmumu_scatter__1->SetBinContent(7471,1);
   Bstmumu_scatter__1->SetBinContent(7499,1);
   Bstmumu_scatter__1->SetBinContent(7561,1);
   Bstmumu_scatter__1->SetBinContent(7577,1);
   Bstmumu_scatter__1->SetBinContent(7634,1);
   Bstmumu_scatter__1->SetBinContent(7691,1);
   Bstmumu_scatter__1->SetBinContent(7717,1);
   Bstmumu_scatter__1->SetBinContent(7754,1);
   Bstmumu_scatter__1->SetBinContent(7769,1);
   Bstmumu_scatter__1->SetBinContent(7806,1);
   Bstmumu_scatter__1->SetBinContent(7809,1);
   Bstmumu_scatter__1->SetBinContent(7830,1);
   Bstmumu_scatter__1->SetBinContent(7840,1);
   Bstmumu_scatter__1->SetBinContent(7860,1);
   Bstmumu_scatter__1->SetBinContent(7861,1);
   Bstmumu_scatter__1->SetBinContent(7959,1);
   Bstmumu_scatter__1->SetBinContent(7968,1);
   Bstmumu_scatter__1->SetBinContent(7993,1);
   Bstmumu_scatter__1->SetBinContent(8030,1);
   Bstmumu_scatter__1->SetBinContent(8080,1);
   Bstmumu_scatter__1->SetBinContent(8133,1);
   Bstmumu_scatter__1->SetBinContent(8138,1);
   Bstmumu_scatter__1->SetBinContent(8141,1);
   Bstmumu_scatter__1->SetBinContent(8162,1);
   Bstmumu_scatter__1->SetBinContent(8189,1);
   Bstmumu_scatter__1->SetBinContent(8191,1);
   Bstmumu_scatter__1->SetBinContent(8199,1);
   Bstmumu_scatter__1->SetEntries(282);
   Bstmumu_scatter__1->SetStats(0);
   Bstmumu_scatter__1->SetLineWidth(2);
   Bstmumu_scatter__1->SetMarkerStyle(20);
   Bstmumu_scatter__1->SetMarkerSize(0.5);
   Bstmumu_scatter__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   Bstmumu_scatter__1->GetXaxis()->CenterTitle(true);
   Bstmumu_scatter__1->GetXaxis()->SetNdivisions(505);
   Bstmumu_scatter__1->GetXaxis()->SetLabelFont(132);
   Bstmumu_scatter__1->GetXaxis()->SetLabelOffset(0.016);
   Bstmumu_scatter__1->GetXaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__1->GetXaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__1->GetXaxis()->SetTitleOffset(0.95);
   Bstmumu_scatter__1->GetXaxis()->SetTitleFont(132);
   Bstmumu_scatter__1->GetYaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   Bstmumu_scatter__1->GetYaxis()->CenterTitle(true);
   Bstmumu_scatter__1->GetYaxis()->SetLabelFont(132);
   Bstmumu_scatter__1->GetYaxis()->SetLabelOffset(0.016);
   Bstmumu_scatter__1->GetYaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__1->GetYaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__1->GetYaxis()->SetTitleOffset(1.2);
   Bstmumu_scatter__1->GetYaxis()->SetTitleFont(132);
   Bstmumu_scatter__1->GetZaxis()->SetLabelFont(132);
   Bstmumu_scatter__1->GetZaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__1->GetZaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__1->GetZaxis()->SetTitleOffset(1.2);
   Bstmumu_scatter__1->GetZaxis()->SetTitleFont(132);
   Bstmumu_scatter__1->Draw("scat=1");
   
   TPaveText *pt = new TPaveText(0.19,0.91,0.44,1.01,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.34,0.96,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(5403.8,6150,5403.8,6700);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5427.8,6150,5427.8,6700);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5225,6214.47,5515,6214.47);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5225,6334.47,5515,6334.47);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TBox *box = new TBox(5403.8,6214.47,5427.8,6334.47);
   box->SetFillColor(1);
   box->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   line = new TLine(5312.71,6150,5312.71,6700);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5336.71,6150,5336.71,6700);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   box = new TBox(5312.71,6214.47,5336.71,6334.47);
   box->SetFillColor(1);
   box->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TH2F *Bstmumu_scatter__2 = new TH2F("Bstmumu_scatter__2","",145,5225,5515,55,6150,6700);
   Bstmumu_scatter__2->SetBinContent(174,1);
   Bstmumu_scatter__2->SetBinContent(185,1);
   Bstmumu_scatter__2->SetBinContent(224,1);
   Bstmumu_scatter__2->SetBinContent(288,1);
   Bstmumu_scatter__2->SetBinContent(292,1);
   Bstmumu_scatter__2->SetBinContent(381,1);
   Bstmumu_scatter__2->SetBinContent(446,1);
   Bstmumu_scatter__2->SetBinContent(466,1);
   Bstmumu_scatter__2->SetBinContent(481,1);
   Bstmumu_scatter__2->SetBinContent(483,1);
   Bstmumu_scatter__2->SetBinContent(492,1);
   Bstmumu_scatter__2->SetBinContent(518,1);
   Bstmumu_scatter__2->SetBinContent(551,1);
   Bstmumu_scatter__2->SetBinContent(560,1);
   Bstmumu_scatter__2->SetBinContent(563,1);
   Bstmumu_scatter__2->SetBinContent(596,1);
   Bstmumu_scatter__2->SetBinContent(613,1);
   Bstmumu_scatter__2->SetBinContent(625,1);
   Bstmumu_scatter__2->SetBinContent(626,1);
   Bstmumu_scatter__2->SetBinContent(629,1);
   Bstmumu_scatter__2->SetBinContent(637,1);
   Bstmumu_scatter__2->SetBinContent(644,1);
   Bstmumu_scatter__2->SetBinContent(662,1);
   Bstmumu_scatter__2->SetBinContent(692,1);
   Bstmumu_scatter__2->SetBinContent(715,1);
   Bstmumu_scatter__2->SetBinContent(758,1);
   Bstmumu_scatter__2->SetBinContent(781,1);
   Bstmumu_scatter__2->SetBinContent(797,1);
   Bstmumu_scatter__2->SetBinContent(822,1);
   Bstmumu_scatter__2->SetBinContent(889,1);
   Bstmumu_scatter__2->SetBinContent(922,1);
   Bstmumu_scatter__2->SetBinContent(984,1);
   Bstmumu_scatter__2->SetBinContent(994,1);
   Bstmumu_scatter__2->SetBinContent(1002,2);
   Bstmumu_scatter__2->SetBinContent(1034,1);
   Bstmumu_scatter__2->SetBinContent(1148,1);
   Bstmumu_scatter__2->SetBinContent(1169,1);
   Bstmumu_scatter__2->SetBinContent(1214,1);
   Bstmumu_scatter__2->SetBinContent(1312,1);
   Bstmumu_scatter__2->SetBinContent(1338,1);
   Bstmumu_scatter__2->SetBinContent(1349,1);
   Bstmumu_scatter__2->SetBinContent(1390,1);
   Bstmumu_scatter__2->SetBinContent(1543,1);
   Bstmumu_scatter__2->SetBinContent(1550,2);
   Bstmumu_scatter__2->SetBinContent(1551,1);
   Bstmumu_scatter__2->SetBinContent(1609,1);
   Bstmumu_scatter__2->SetBinContent(1642,1);
   Bstmumu_scatter__2->SetBinContent(1647,1);
   Bstmumu_scatter__2->SetBinContent(1696,1);
   Bstmumu_scatter__2->SetBinContent(1705,1);
   Bstmumu_scatter__2->SetBinContent(1709,1);
   Bstmumu_scatter__2->SetBinContent(1748,1);
   Bstmumu_scatter__2->SetBinContent(1789,1);
   Bstmumu_scatter__2->SetBinContent(1793,1);
   Bstmumu_scatter__2->SetBinContent(1824,1);
   Bstmumu_scatter__2->SetBinContent(1838,1);
   Bstmumu_scatter__2->SetBinContent(1892,1);
   Bstmumu_scatter__2->SetBinContent(1899,1);
   Bstmumu_scatter__2->SetBinContent(1969,1);
   Bstmumu_scatter__2->SetBinContent(1986,1);
   Bstmumu_scatter__2->SetBinContent(1993,1);
   Bstmumu_scatter__2->SetBinContent(2004,1);
   Bstmumu_scatter__2->SetBinContent(2017,1);
   Bstmumu_scatter__2->SetBinContent(2063,1);
   Bstmumu_scatter__2->SetBinContent(2067,1);
   Bstmumu_scatter__2->SetBinContent(2072,1);
   Bstmumu_scatter__2->SetBinContent(2087,1);
   Bstmumu_scatter__2->SetBinContent(2091,1);
   Bstmumu_scatter__2->SetBinContent(2111,1);
   Bstmumu_scatter__2->SetBinContent(2138,1);
   Bstmumu_scatter__2->SetBinContent(2142,1);
   Bstmumu_scatter__2->SetBinContent(2144,1);
   Bstmumu_scatter__2->SetBinContent(2210,1);
   Bstmumu_scatter__2->SetBinContent(2223,2);
   Bstmumu_scatter__2->SetBinContent(2255,1);
   Bstmumu_scatter__2->SetBinContent(2266,1);
   Bstmumu_scatter__2->SetBinContent(2294,1);
   Bstmumu_scatter__2->SetBinContent(2304,1);
   Bstmumu_scatter__2->SetBinContent(2336,1);
   Bstmumu_scatter__2->SetBinContent(2345,1);
   Bstmumu_scatter__2->SetBinContent(2369,1);
   Bstmumu_scatter__2->SetBinContent(2387,1);
   Bstmumu_scatter__2->SetBinContent(2427,1);
   Bstmumu_scatter__2->SetBinContent(2529,1);
   Bstmumu_scatter__2->SetBinContent(2535,1);
   Bstmumu_scatter__2->SetBinContent(2564,1);
   Bstmumu_scatter__2->SetBinContent(2597,1);
   Bstmumu_scatter__2->SetBinContent(2607,1);
   Bstmumu_scatter__2->SetBinContent(2613,1);
   Bstmumu_scatter__2->SetBinContent(2617,1);
   Bstmumu_scatter__2->SetBinContent(2621,1);
   Bstmumu_scatter__2->SetBinContent(2630,1);
   Bstmumu_scatter__2->SetBinContent(2634,1);
   Bstmumu_scatter__2->SetBinContent(2662,1);
   Bstmumu_scatter__2->SetBinContent(2713,1);
   Bstmumu_scatter__2->SetBinContent(2732,1);
   Bstmumu_scatter__2->SetBinContent(2771,1);
   Bstmumu_scatter__2->SetBinContent(2781,1);
   Bstmumu_scatter__2->SetBinContent(2784,1);
   Bstmumu_scatter__2->SetBinContent(2840,1);
   Bstmumu_scatter__2->SetBinContent(2847,1);
   Bstmumu_scatter__2->SetBinContent(2851,1);
   Bstmumu_scatter__2->SetBinContent(2886,1);
   Bstmumu_scatter__2->SetBinContent(3042,1);
   Bstmumu_scatter__2->SetBinContent(3064,1);
   Bstmumu_scatter__2->SetBinContent(3077,1);
   Bstmumu_scatter__2->SetBinContent(3084,1);
   Bstmumu_scatter__2->SetBinContent(3122,1);
   Bstmumu_scatter__2->SetBinContent(3127,1);
   Bstmumu_scatter__2->SetBinContent(3174,1);
   Bstmumu_scatter__2->SetBinContent(3192,1);
   Bstmumu_scatter__2->SetBinContent(3203,1);
   Bstmumu_scatter__2->SetBinContent(3251,1);
   Bstmumu_scatter__2->SetBinContent(3305,2);
   Bstmumu_scatter__2->SetBinContent(3333,1);
   Bstmumu_scatter__2->SetBinContent(3362,1);
   Bstmumu_scatter__2->SetBinContent(3475,1);
   Bstmumu_scatter__2->SetBinContent(3497,1);
   Bstmumu_scatter__2->SetBinContent(3539,1);
   Bstmumu_scatter__2->SetBinContent(3600,1);
   Bstmumu_scatter__2->SetBinContent(3687,1);
   Bstmumu_scatter__2->SetBinContent(3718,2);
   Bstmumu_scatter__2->SetBinContent(3727,1);
   Bstmumu_scatter__2->SetBinContent(3728,1);
   Bstmumu_scatter__2->SetBinContent(3738,1);
   Bstmumu_scatter__2->SetBinContent(3747,1);
   Bstmumu_scatter__2->SetBinContent(3817,1);
   Bstmumu_scatter__2->SetBinContent(3873,1);
   Bstmumu_scatter__2->SetBinContent(3901,1);
   Bstmumu_scatter__2->SetBinContent(3906,1);
   Bstmumu_scatter__2->SetBinContent(3948,1);
   Bstmumu_scatter__2->SetBinContent(3964,1);
   Bstmumu_scatter__2->SetBinContent(3985,1);
   Bstmumu_scatter__2->SetBinContent(4001,1);
   Bstmumu_scatter__2->SetBinContent(4027,1);
   Bstmumu_scatter__2->SetBinContent(4068,1);
   Bstmumu_scatter__2->SetBinContent(4122,1);
   Bstmumu_scatter__2->SetBinContent(4174,1);
   Bstmumu_scatter__2->SetBinContent(4221,1);
   Bstmumu_scatter__2->SetBinContent(4257,1);
   Bstmumu_scatter__2->SetBinContent(4270,1);
   Bstmumu_scatter__2->SetBinContent(4274,1);
   Bstmumu_scatter__2->SetBinContent(4338,1);
   Bstmumu_scatter__2->SetBinContent(4346,1);
   Bstmumu_scatter__2->SetBinContent(4490,1);
   Bstmumu_scatter__2->SetBinContent(4506,1);
   Bstmumu_scatter__2->SetBinContent(4588,1);
   Bstmumu_scatter__2->SetBinContent(4661,1);
   Bstmumu_scatter__2->SetBinContent(4666,1);
   Bstmumu_scatter__2->SetBinContent(4674,1);
   Bstmumu_scatter__2->SetBinContent(4682,1);
   Bstmumu_scatter__2->SetBinContent(4693,1);
   Bstmumu_scatter__2->SetBinContent(4715,1);
   Bstmumu_scatter__2->SetBinContent(4775,1);
   Bstmumu_scatter__2->SetBinContent(4779,1);
   Bstmumu_scatter__2->SetBinContent(4806,1);
   Bstmumu_scatter__2->SetBinContent(4868,1);
   Bstmumu_scatter__2->SetBinContent(4890,1);
   Bstmumu_scatter__2->SetBinContent(4921,1);
   Bstmumu_scatter__2->SetBinContent(4930,1);
   Bstmumu_scatter__2->SetBinContent(4932,1);
   Bstmumu_scatter__2->SetBinContent(4940,1);
   Bstmumu_scatter__2->SetBinContent(4956,1);
   Bstmumu_scatter__2->SetBinContent(4969,1);
   Bstmumu_scatter__2->SetBinContent(5015,1);
   Bstmumu_scatter__2->SetBinContent(5020,1);
   Bstmumu_scatter__2->SetBinContent(5035,1);
   Bstmumu_scatter__2->SetBinContent(5040,1);
   Bstmumu_scatter__2->SetBinContent(5061,1);
   Bstmumu_scatter__2->SetBinContent(5081,1);
   Bstmumu_scatter__2->SetBinContent(5109,1);
   Bstmumu_scatter__2->SetBinContent(5111,1);
   Bstmumu_scatter__2->SetBinContent(5120,1);
   Bstmumu_scatter__2->SetBinContent(5166,1);
   Bstmumu_scatter__2->SetBinContent(5197,1);
   Bstmumu_scatter__2->SetBinContent(5216,1);
   Bstmumu_scatter__2->SetBinContent(5225,1);
   Bstmumu_scatter__2->SetBinContent(5242,1);
   Bstmumu_scatter__2->SetBinContent(5267,1);
   Bstmumu_scatter__2->SetBinContent(5330,1);
   Bstmumu_scatter__2->SetBinContent(5396,1);
   Bstmumu_scatter__2->SetBinContent(5411,1);
   Bstmumu_scatter__2->SetBinContent(5428,1);
   Bstmumu_scatter__2->SetBinContent(5442,1);
   Bstmumu_scatter__2->SetBinContent(5476,1);
   Bstmumu_scatter__2->SetBinContent(5480,1);
   Bstmumu_scatter__2->SetBinContent(5561,1);
   Bstmumu_scatter__2->SetBinContent(5576,1);
   Bstmumu_scatter__2->SetBinContent(5599,1);
   Bstmumu_scatter__2->SetBinContent(5660,1);
   Bstmumu_scatter__2->SetBinContent(5699,1);
   Bstmumu_scatter__2->SetBinContent(5715,1);
   Bstmumu_scatter__2->SetBinContent(5754,1);
   Bstmumu_scatter__2->SetBinContent(5795,1);
   Bstmumu_scatter__2->SetBinContent(5912,1);
   Bstmumu_scatter__2->SetBinContent(5914,1);
   Bstmumu_scatter__2->SetBinContent(5940,1);
   Bstmumu_scatter__2->SetBinContent(5941,1);
   Bstmumu_scatter__2->SetBinContent(5953,1);
   Bstmumu_scatter__2->SetBinContent(5957,1);
   Bstmumu_scatter__2->SetBinContent(5970,1);
   Bstmumu_scatter__2->SetBinContent(5990,1);
   Bstmumu_scatter__2->SetBinContent(6031,1);
   Bstmumu_scatter__2->SetBinContent(6057,1);
   Bstmumu_scatter__2->SetBinContent(6060,1);
   Bstmumu_scatter__2->SetBinContent(6096,1);
   Bstmumu_scatter__2->SetBinContent(6100,1);
   Bstmumu_scatter__2->SetBinContent(6263,1);
   Bstmumu_scatter__2->SetBinContent(6276,1);
   Bstmumu_scatter__2->SetBinContent(6352,1);
   Bstmumu_scatter__2->SetBinContent(6356,1);
   Bstmumu_scatter__2->SetBinContent(6383,1);
   Bstmumu_scatter__2->SetBinContent(6455,1);
   Bstmumu_scatter__2->SetBinContent(6508,1);
   Bstmumu_scatter__2->SetBinContent(6561,1);
   Bstmumu_scatter__2->SetBinContent(6569,1);
   Bstmumu_scatter__2->SetBinContent(6602,1);
   Bstmumu_scatter__2->SetBinContent(6613,1);
   Bstmumu_scatter__2->SetBinContent(6623,1);
   Bstmumu_scatter__2->SetBinContent(6699,1);
   Bstmumu_scatter__2->SetBinContent(6726,1);
   Bstmumu_scatter__2->SetBinContent(6763,1);
   Bstmumu_scatter__2->SetBinContent(6767,1);
   Bstmumu_scatter__2->SetBinContent(6780,1);
   Bstmumu_scatter__2->SetBinContent(6799,1);
   Bstmumu_scatter__2->SetBinContent(6816,1);
   Bstmumu_scatter__2->SetBinContent(6833,1);
   Bstmumu_scatter__2->SetBinContent(6855,1);
   Bstmumu_scatter__2->SetBinContent(6875,1);
   Bstmumu_scatter__2->SetBinContent(6880,1);
   Bstmumu_scatter__2->SetBinContent(6932,1);
   Bstmumu_scatter__2->SetBinContent(6959,1);
   Bstmumu_scatter__2->SetBinContent(6964,1);
   Bstmumu_scatter__2->SetBinContent(6966,1);
   Bstmumu_scatter__2->SetBinContent(7028,1);
   Bstmumu_scatter__2->SetBinContent(7108,1);
   Bstmumu_scatter__2->SetBinContent(7119,1);
   Bstmumu_scatter__2->SetBinContent(7142,1);
   Bstmumu_scatter__2->SetBinContent(7146,1);
   Bstmumu_scatter__2->SetBinContent(7206,1);
   Bstmumu_scatter__2->SetBinContent(7221,1);
   Bstmumu_scatter__2->SetBinContent(7249,1);
   Bstmumu_scatter__2->SetBinContent(7278,1);
   Bstmumu_scatter__2->SetBinContent(7309,1);
   Bstmumu_scatter__2->SetBinContent(7340,1);
   Bstmumu_scatter__2->SetBinContent(7378,2);
   Bstmumu_scatter__2->SetBinContent(7408,1);
   Bstmumu_scatter__2->SetBinContent(7414,1);
   Bstmumu_scatter__2->SetBinContent(7425,1);
   Bstmumu_scatter__2->SetBinContent(7471,1);
   Bstmumu_scatter__2->SetBinContent(7499,1);
   Bstmumu_scatter__2->SetBinContent(7561,1);
   Bstmumu_scatter__2->SetBinContent(7577,1);
   Bstmumu_scatter__2->SetBinContent(7634,1);
   Bstmumu_scatter__2->SetBinContent(7691,1);
   Bstmumu_scatter__2->SetBinContent(7717,1);
   Bstmumu_scatter__2->SetBinContent(7754,1);
   Bstmumu_scatter__2->SetBinContent(7769,1);
   Bstmumu_scatter__2->SetBinContent(7806,1);
   Bstmumu_scatter__2->SetBinContent(7809,1);
   Bstmumu_scatter__2->SetBinContent(7830,1);
   Bstmumu_scatter__2->SetBinContent(7840,1);
   Bstmumu_scatter__2->SetBinContent(7860,1);
   Bstmumu_scatter__2->SetBinContent(7861,1);
   Bstmumu_scatter__2->SetBinContent(7959,1);
   Bstmumu_scatter__2->SetBinContent(7968,1);
   Bstmumu_scatter__2->SetBinContent(7993,1);
   Bstmumu_scatter__2->SetBinContent(8030,1);
   Bstmumu_scatter__2->SetBinContent(8080,1);
   Bstmumu_scatter__2->SetBinContent(8133,1);
   Bstmumu_scatter__2->SetBinContent(8138,1);
   Bstmumu_scatter__2->SetBinContent(8141,1);
   Bstmumu_scatter__2->SetBinContent(8162,1);
   Bstmumu_scatter__2->SetBinContent(8189,1);
   Bstmumu_scatter__2->SetBinContent(8191,1);
   Bstmumu_scatter__2->SetBinContent(8199,1);
   Bstmumu_scatter__2->SetEntries(282);
   Bstmumu_scatter__2->SetStats(0);
   Bstmumu_scatter__2->SetLineWidth(2);
   Bstmumu_scatter__2->SetMarkerStyle(20);
   Bstmumu_scatter__2->SetMarkerSize(0.5);
   Bstmumu_scatter__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   Bstmumu_scatter__2->GetXaxis()->CenterTitle(true);
   Bstmumu_scatter__2->GetXaxis()->SetNdivisions(505);
   Bstmumu_scatter__2->GetXaxis()->SetLabelFont(132);
   Bstmumu_scatter__2->GetXaxis()->SetLabelOffset(0.016);
   Bstmumu_scatter__2->GetXaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__2->GetXaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__2->GetXaxis()->SetTitleOffset(0.95);
   Bstmumu_scatter__2->GetXaxis()->SetTitleFont(132);
   Bstmumu_scatter__2->GetYaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   Bstmumu_scatter__2->GetYaxis()->CenterTitle(true);
   Bstmumu_scatter__2->GetYaxis()->SetLabelFont(132);
   Bstmumu_scatter__2->GetYaxis()->SetLabelOffset(0.016);
   Bstmumu_scatter__2->GetYaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__2->GetYaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__2->GetYaxis()->SetTitleOffset(1.2);
   Bstmumu_scatter__2->GetYaxis()->SetTitleFont(132);
   Bstmumu_scatter__2->GetZaxis()->SetLabelFont(132);
   Bstmumu_scatter__2->GetZaxis()->SetLabelSize(0.063);
   Bstmumu_scatter__2->GetZaxis()->SetTitleSize(0.072);
   Bstmumu_scatter__2->GetZaxis()->SetTitleOffset(1.2);
   Bstmumu_scatter__2->GetZaxis()->SetTitleFont(132);
   Bstmumu_scatter__2->Draw("scat=1 SAME");
   c1_2Dscatter->Modified();
   c1_2Dscatter->cd();
   c1_2Dscatter->SetSelected(c1_2Dscatter);
}


==> Fig4.py <==
from matplotlib import pyplot as plt
import numpy as np

confBelts = {
    'Bstpi': {
        'ysys':
        np.array([
            0.00000000e+00, 2.60858229e-07, 5.21716458e-07, 7.82574687e-07,
            1.04343292e-06, 1.30429115e-06, 1.56514937e-06, 1.82600760e-06,
            2.08686583e-06, 2.34772406e-06, 2.60858229e-06, 2.86944052e-06,
            3.13029875e-06, 3.39115698e-06, 3.65201521e-06, 3.91287344e-06,
            4.17373167e-06, 4.43458989e-06, 4.69544812e-06, 4.95630635e-06,
            5.21716458e-06, 5.47802281e-06, 5.73888104e-06, 5.99973927e-06,
            6.26059750e-06, 6.52145573e-06, 6.78231396e-06, 7.04317219e-06,
            7.30403042e-06, 7.56488864e-06, 7.82574687e-06, 8.08660510e-06,
            8.34746333e-06, 8.60832156e-06, 8.86917979e-06, 9.13003802e-06,
            9.39089625e-06, 9.65175448e-06, 9.91261271e-06, 1.01734709e-05,
            1.04343292e-05, 1.06951874e-05, 1.09560456e-05, 1.12169039e-05,
            1.14777621e-05, 1.17386203e-05, 1.19994785e-05, 1.22603368e-05,
            1.25211950e-05, 1.27820532e-05, 1.30429115e-05, 1.33037697e-05,
            1.35646279e-05, 1.38254861e-05, 1.40863444e-05, 1.43472026e-05,
            1.46080608e-05, 1.48689191e-05, 1.51297773e-05, 1.53906355e-05,
            1.56514937e-05, 1.59123520e-05, 1.61732102e-05, 1.64340684e-05,
            1.66949267e-05, 1.69557849e-05, 1.72166431e-05, 1.74775014e-05,
            1.77383596e-05, 1.79992178e-05, 1.82600760e-05, 1.85209343e-05,
            1.87817925e-05, 1.90426507e-05, 1.93035090e-05, 1.95643672e-05,
            1.98252254e-05, 2.00860836e-05, 2.03469419e-05, 2.06078001e-05,
            2.08686583e-05, 2.11295166e-05, 2.13903748e-05, 2.16512330e-05,
            2.19120912e-05, 2.21729495e-05, 2.24338077e-05, 2.26946659e-05,
            2.29555242e-05, 2.32163824e-05, 2.34772406e-05, 2.37380988e-05,
            2.39989571e-05, 2.42598153e-05, 2.45206735e-05, 2.47815318e-05,
            2.50423900e-05, 2.53032482e-05, 2.55641065e-05, 2.58249647e-05,
            2.60858229e-05, 2.63466811e-05, 2.66075394e-05, 2.68683976e-05,
            2.71292558e-05, 2.73901141e-05, 2.76509723e-05, 2.79118305e-05,
            2.81726887e-05, 2.84335470e-05, 2.86944052e-05, 2.89552634e-05,
            2.92161217e-05, 2.94769799e-05, 2.97378381e-05, 2.99986963e-05,
            3.02595546e-05, 3.05204128e-05, 3.07812710e-05, 3.10421293e-05,
            3.13029875e-05, 3.15638457e-05, 3.18247040e-05, 3.20855622e-05,
            3.23464204e-05, 3.26072786e-05, 3.28681369e-05, 3.31289951e-05,
            3.33898533e-05, 3.36507116e-05, 3.39115698e-05, 3.41724280e-05,
            3.44332862e-05, 3.46941445e-05, 3.49550027e-05, 3.52158609e-05,
            3.54767192e-05, 3.57375774e-05, 3.59984356e-05, 3.62592938e-05,
            3.65201521e-05, 3.67810103e-05, 3.70418685e-05, 3.73027268e-05,
            3.75635850e-05, 3.78244432e-05, 3.80853015e-05, 3.83461597e-05,
            3.86070179e-05, 3.88678761e-05, 3.91287344e-05, 3.93895926e-05,
            3.96504508e-05, 3.99113091e-05, 4.01721673e-05, 4.04330255e-05,
            4.06938837e-05, 4.09547420e-05, 4.12156002e-05, 4.14764584e-05,
            4.17373167e-05, 4.19981749e-05, 4.22590331e-05, 4.25198913e-05,
            4.27807496e-05, 4.30416078e-05, 4.33024660e-05, 4.35633243e-05,
            4.38241825e-05, 4.40850407e-05, 4.43458989e-05, 4.46067572e-05,
            4.48676154e-05, 4.51284736e-05, 4.53893319e-05, 4.56501901e-05,
            4.59110483e-05, 4.61719066e-05, 4.64327648e-05, 4.66936230e-05,
            4.69544812e-05, 4.72153395e-05, 4.74761977e-05, 4.77370559e-05,
            4.79979142e-05, 4.82587724e-05, 4.85196306e-05, 4.87804888e-05,
            4.90413471e-05, 4.93022053e-05, 4.95630635e-05, 4.98239218e-05,
            5.00847800e-05, 5.03456382e-05, 5.06064964e-05, 5.08673547e-05,
            5.11282129e-05, 5.13890711e-05, 5.16499294e-05, 5.19107876e-05,
            5.21716458e-05, 5.24325041e-05, 5.26933623e-05, 5.29542205e-05,
            5.32150787e-05, 5.34759370e-05, 5.37367952e-05, 5.39976534e-05,
            5.42585117e-05, 5.45193699e-05, 5.47802281e-05, 5.50410863e-05,
            5.53019446e-05, 5.55628028e-05, 5.58236610e-05, 5.60845193e-05,
            5.63453775e-05, 5.66062357e-05, 5.68670939e-05, 5.71279522e-05,
            5.73888104e-05, 5.76496686e-05, 5.79105269e-05, 5.81713851e-05,
            5.84322433e-05, 5.86931016e-05, 5.89539598e-05, 5.92148180e-05,
            5.94756762e-05, 5.97365345e-05, 5.99973927e-05, 6.02582509e-05,
            6.05191092e-05, 6.07799674e-05, 6.10408256e-05, 6.13016838e-05,
            6.15625421e-05, 6.18234003e-05, 6.20842585e-05, 6.23451168e-05,
            6.26059750e-05, 6.28668332e-05, 6.31276914e-05, 6.33885497e-05,
            6.36494079e-05, 6.39102661e-05, 6.41711244e-05, 6.44319826e-05,
            6.46928408e-05, 6.49536990e-05, 6.52145573e-05, 6.54754155e-05,
            6.57362737e-05, 6.59971320e-05, 6.62579902e-05, 6.65188484e-05,
            6.67797067e-05, 6.70405649e-05, 6.73014231e-05, 6.75622813e-05,
            6.78231396e-05, 6.80839978e-05, 6.83448560e-05, 6.86057143e-05,
            6.88665725e-05, 6.91274307e-05, 6.93882889e-05, 6.96491472e-05,
            6.99100054e-05, 7.01708636e-05, 7.04317219e-05, 7.06925801e-05,
            7.09534383e-05, 7.12142965e-05, 7.14751548e-05, 7.17360130e-05,
            7.19968712e-05, 7.22577295e-05, 7.25185877e-05, 7.27794459e-05,
            7.30403042e-05, 7.33011624e-05, 7.35620206e-05, 7.38228788e-05,
            7.40837371e-05, 7.43445953e-05, 7.46054535e-05, 7.48663118e-05,
            7.51271700e-05, 7.53880282e-05, 7.56488864e-05, 7.59097447e-05,
            7.61706029e-05, 7.64314611e-05, 7.66923194e-05, 7.69531776e-05,
            7.72140358e-05, 7.74748940e-05, 7.77357523e-05, 7.79966105e-05,
            7.82574687e-05, 7.85183270e-05, 7.87791852e-05, 7.90400434e-05,
            7.93009017e-05, 7.95617599e-05, 7.98226181e-05, 8.00834763e-05,
            8.03443346e-05, 8.06051928e-05, 8.08660510e-05, 8.11269093e-05,
            8.13877675e-05, 8.16486257e-05, 8.19094839e-05, 8.21703422e-05,
            8.24312004e-05, 8.26920586e-05, 8.29529169e-05, 8.32137751e-05,
            8.34746333e-05, 8.37354915e-05, 8.39963498e-05, 8.42572080e-05,
            8.45180662e-05, 8.47789245e-05, 8.50397827e-05, 8.53006409e-05,
            8.55614991e-05, 8.58223574e-05, 8.60832156e-05, 8.63440738e-05,
            8.66049321e-05, 8.68657903e-05, 8.71266485e-05, 8.73875068e-05,
            8.76483650e-05, 8.79092232e-05, 8.81700814e-05, 8.84309397e-05,
            8.86917979e-05, 8.89526561e-05, 8.92135144e-05, 8.94743726e-05,
            8.97352308e-05, 8.99960890e-05, 9.02569473e-05, 9.05178055e-05,
            9.07786637e-05, 9.10395220e-05, 9.13003802e-05, 9.15612384e-05,
            9.18220966e-05, 9.20829549e-05, 9.23438131e-05, 9.26046713e-05,
            9.28655296e-05, 9.31263878e-05, 9.33872460e-05, 9.36481043e-05,
            9.39089625e-05, 9.41698207e-05, 9.44306789e-05, 9.46915372e-05,
            9.49523954e-05, 9.52132536e-05, 9.54741119e-05, 9.57349701e-05,
            9.59958283e-05, 9.62566865e-05, 9.65175448e-05, 9.67784030e-05,
            9.70392612e-05, 9.73001195e-05, 9.75609777e-05, 9.78218359e-05,
            9.80826941e-05, 9.83435524e-05, 9.86044106e-05, 9.88652688e-05,
            9.91261271e-05, 9.93869853e-05, 9.96478435e-05, 9.99087018e-05,
            1.00169560e-04, 1.00430418e-04, 1.00691276e-04, 1.00952135e-04,
            1.01212993e-04, 1.01473851e-04, 1.01734709e-04, 1.01995568e-04,
            1.02256426e-04, 1.02517284e-04, 1.02778142e-04, 1.03039001e-04,
            1.03299859e-04, 1.03560717e-04, 1.03821575e-04, 1.04082433e-04,
            1.04343292e-04, 1.04604150e-04, 1.04865008e-04, 1.05125866e-04,
            1.05386725e-04, 1.05647583e-04, 1.05908441e-04, 1.06169299e-04,
            1.06430157e-04, 1.06691016e-04, 1.06951874e-04, 1.07212732e-04,
            1.07473590e-04, 1.07734449e-04, 1.07995307e-04, 1.08256165e-04,
            1.08517023e-04, 1.08777882e-04, 1.09038740e-04, 1.09299598e-04,
            1.09560456e-04, 1.09821314e-04, 1.10082173e-04, 1.10343031e-04,
            1.10603889e-04, 1.10864747e-04, 1.11125606e-04, 1.11386464e-04,
            1.11647322e-04, 1.11908180e-04, 1.12169039e-04, 1.12429897e-04,
            1.12690755e-04, 1.12951613e-04, 1.13212471e-04, 1.13473330e-04,
            1.13734188e-04, 1.13995046e-04, 1.14255904e-04, 1.14516763e-04,
            1.14777621e-04, 1.15038479e-04, 1.15299337e-04, 1.15560195e-04,
            1.15821054e-04, 1.16081912e-04, 1.16342770e-04, 1.16603628e-04,
            1.16864487e-04, 1.17125345e-04, 1.17386203e-04, 1.17647061e-04,
            1.17907920e-04, 1.18168778e-04, 1.18429636e-04, 1.18690494e-04,
            1.18951352e-04, 1.19212211e-04, 1.19473069e-04, 1.19733927e-04,
            1.19994785e-04, 1.20255644e-04, 1.20516502e-04, 1.20777360e-04,
            1.21038218e-04, 1.21299077e-04, 1.21559935e-04, 1.21820793e-04,
            1.22081651e-04, 1.22342509e-04, 1.22603368e-04, 1.22864226e-04,
            1.23125084e-04, 1.23385942e-04, 1.23646801e-04, 1.23907659e-04,
            1.24168517e-04, 1.24429375e-04, 1.24690234e-04, 1.24951092e-04,
            1.25211950e-04, 1.25472808e-04, 1.25733666e-04, 1.25994525e-04,
            1.26255383e-04, 1.26516241e-04, 1.26777099e-04, 1.27037958e-04,
            1.27298816e-04, 1.27559674e-04, 1.27820532e-04, 1.28081390e-04,
            1.28342249e-04, 1.28603107e-04, 1.28863965e-04, 1.29124823e-04,
            1.29385682e-04, 1.29646540e-04, 1.29907398e-04, 1.30168256e-04,
            1.30429115e-04, 1.30689973e-04, 1.30950831e-04, 1.31211689e-04,
            1.31472547e-04, 1.31733406e-04, 1.31994264e-04, 1.32255122e-04,
            1.32515980e-04, 1.32776839e-04, 1.33037697e-04, 1.33298555e-04,
            1.33559413e-04, 1.33820272e-04, 1.34081130e-04, 1.34341988e-04,
            1.34602846e-04, 1.34863704e-04, 1.35124563e-04, 1.35385421e-04,
            1.35646279e-04, 1.35907137e-04, 1.36167996e-04, 1.36428854e-04,
            1.36689712e-04, 1.36950570e-04, 1.37211429e-04, 1.37472287e-04,
            1.37733145e-04, 1.37994003e-04, 1.38254861e-04, 1.38515720e-04,
            1.38776578e-04, 1.39037436e-04, 1.39298294e-04, 1.39559153e-04,
            1.39820011e-04, 1.40080869e-04, 1.40341727e-04, 1.40602585e-04,
            1.40863444e-04, 1.41124302e-04, 1.41385160e-04, 1.41646018e-04,
            1.41906877e-04, 1.42167735e-04, 1.42428593e-04, 1.42689451e-04,
            1.42950310e-04, 1.43211168e-04, 1.43472026e-04, 1.43732884e-04,
            1.43993742e-04, 1.44254601e-04, 1.44515459e-04, 1.44776317e-04,
            1.45037175e-04, 1.45298034e-04, 1.45558892e-04, 1.45819750e-04,
            1.46080608e-04, 1.46341467e-04, 1.46602325e-04, 1.46863183e-04,
            1.47124041e-04, 1.47384899e-04, 1.47645758e-04, 1.47906616e-04,
            1.48167474e-04, 1.48428332e-04, 1.48689191e-04, 1.48950049e-04,
            1.49210907e-04, 1.49471765e-04, 1.49732624e-04, 1.49993482e-04,
            1.50254340e-04, 1.50515198e-04, 1.50776056e-04, 1.51036915e-04,
            1.51297773e-04, 1.51558631e-04, 1.51819489e-04, 1.52080348e-04,
            1.52341206e-04, 1.52602064e-04, 1.52862922e-04, 1.53123780e-04,
            1.53384639e-04, 1.53645497e-04, 1.53906355e-04, 1.54167213e-04,
            1.54428072e-04, 1.54688930e-04, 1.54949788e-04, 1.55210646e-04,
            1.55471505e-04, 1.55732363e-04, 1.55993221e-04, 1.56254079e-04,
            1.56514937e-04, 1.56775796e-04, 1.57036654e-04, 1.57297512e-04,
            1.57558370e-04, 1.57819229e-04, 1.58080087e-04, 1.58340945e-04,
            1.58601803e-04, 1.58862662e-04, 1.59123520e-04, 1.59384378e-04,
            1.59645236e-04, 1.59906094e-04, 1.60166953e-04, 1.60427811e-04,
            1.60688669e-04, 1.60949527e-04, 1.61210386e-04, 1.61471244e-04,
            1.61732102e-04, 1.61992960e-04, 1.62253819e-04, 1.62514677e-04,
            1.62775535e-04, 1.63036393e-04, 1.63297251e-04, 1.63558110e-04,
            1.63818968e-04, 1.64079826e-04, 1.64340684e-04, 1.64601543e-04,
            1.64862401e-04, 1.65123259e-04, 1.65384117e-04, 1.65644975e-04,
            1.65905834e-04, 1.66166692e-04, 1.66427550e-04, 1.66688408e-04,
            1.66949267e-04, 1.67210125e-04, 1.67470983e-04, 1.67731841e-04,
            1.67992700e-04, 1.68253558e-04, 1.68514416e-04, 1.68775274e-04,
            1.69036132e-04, 1.69296991e-04, 1.69557849e-04, 1.69818707e-04,
            1.70079565e-04, 1.70340424e-04, 1.70601282e-04, 1.70862140e-04,
            1.71122998e-04, 1.71383857e-04, 1.71644715e-04, 1.71905573e-04,
            1.72166431e-04, 1.72427289e-04, 1.72688148e-04, 1.72949006e-04,
            1.73209864e-04, 1.73470722e-04, 1.73731581e-04, 1.73992439e-04,
            1.74253297e-04, 1.74514155e-04, 1.74775014e-04, 1.75035872e-04,
            1.75296730e-04, 1.75557588e-04, 1.75818446e-04, 1.76079305e-04,
            1.76340163e-04, 1.76601021e-04, 1.76861879e-04, 1.77122738e-04,
            1.77383596e-04, 1.77644454e-04, 1.77905312e-04, 1.78166170e-04,
            1.78427029e-04, 1.78687887e-04, 1.78948745e-04, 1.79209603e-04,
            1.79470462e-04, 1.79731320e-04, 1.79992178e-04, 1.80253036e-04,
            1.80513895e-04, 1.80774753e-04, 1.81035611e-04, 1.81296469e-04,
            1.81557327e-04, 1.81818186e-04, 1.82079044e-04, 1.82339902e-04,
            1.82600760e-04, 1.82861619e-04, 1.83122477e-04, 1.83383335e-04,
            1.83644193e-04, 1.83905052e-04, 1.84165910e-04, 1.84426768e-04,
            1.84687626e-04, 1.84948484e-04, 1.85209343e-04, 1.85470201e-04,
            1.85731059e-04, 1.85991917e-04, 1.86252776e-04, 1.86513634e-04,
            1.86774492e-04, 1.87035350e-04, 1.87296209e-04, 1.87557067e-04,
            1.87817925e-04, 1.88078783e-04, 1.88339641e-04, 1.88600500e-04,
            1.88861358e-04, 1.89122216e-04, 1.89383074e-04, 1.89643933e-04,
            1.89904791e-04, 1.90165649e-04, 1.90426507e-04, 1.90687365e-04,
            1.90948224e-04, 1.91209082e-04, 1.91469940e-04, 1.91730798e-04,
            1.91991657e-04, 1.92252515e-04, 1.92513373e-04, 1.92774231e-04,
            1.93035090e-04, 1.93295948e-04, 1.93556806e-04, 1.93817664e-04,
            1.94078522e-04, 1.94339381e-04, 1.94600239e-04, 1.94861097e-04,
            1.95121955e-04, 1.95382814e-04, 1.95643672e-04, 1.95904530e-04,
            1.96165388e-04, 1.96426247e-04, 1.96687105e-04, 1.96947963e-04,
            1.97208821e-04, 1.97469679e-04, 1.97730538e-04, 1.97991396e-04,
            1.98252254e-04, 1.98513112e-04, 1.98773971e-04, 1.99034829e-04,
            1.99295687e-04, 1.99556545e-04, 1.99817404e-04, 2.00078262e-04,
            2.00339120e-04, 2.00599978e-04, 2.00860836e-04, 2.01121695e-04,
            2.01382553e-04, 2.01643411e-04, 2.01904269e-04, 2.02165128e-04,
            2.02425986e-04, 2.02686844e-04, 2.02947702e-04, 2.03208560e-04,
            2.03469419e-04, 2.03730277e-04, 2.03991135e-04, 2.04251993e-04,
            2.04512852e-04, 2.04773710e-04, 2.05034568e-04, 2.05295426e-04,
            2.05556285e-04, 2.05817143e-04, 2.06078001e-04, 2.06338859e-04,
            2.06599717e-04, 2.06860576e-04, 2.07121434e-04, 2.07382292e-04,
            2.07643150e-04, 2.07904009e-04, 2.08164867e-04, 2.08425725e-04,
            2.08686583e-04, 2.08947442e-04, 2.09208300e-04, 2.09469158e-04,
            2.09730016e-04, 2.09990874e-04, 2.10251733e-04, 2.10512591e-04,
            2.10773449e-04, 2.11034307e-04, 2.11295166e-04, 2.11556024e-04,
            2.11816882e-04, 2.12077740e-04, 2.12338598e-04, 2.12599457e-04,
            2.12860315e-04, 2.13121173e-04, 2.13382031e-04, 2.13642890e-04,
            2.13903748e-04, 2.14164606e-04, 2.14425464e-04, 2.14686323e-04,
            2.14947181e-04, 2.15208039e-04, 2.15468897e-04, 2.15729755e-04,
            2.15990614e-04, 2.16251472e-04, 2.16512330e-04, 2.16773188e-04,
            2.17034047e-04, 2.17294905e-04, 2.17555763e-04, 2.17816621e-04,
            2.18077480e-04, 2.18338338e-04, 2.18599196e-04, 2.18860054e-04,
            2.19120912e-04, 2.19381771e-04, 2.19642629e-04, 2.19903487e-04,
            2.20164345e-04, 2.20425204e-04, 2.20686062e-04, 2.20946920e-04,
            2.21207778e-04, 2.21468637e-04, 2.21729495e-04, 2.21990353e-04,
            2.22251211e-04, 2.22512069e-04, 2.22772928e-04, 2.23033786e-04,
            2.23294644e-04, 2.23555502e-04, 2.23816361e-04, 2.24077219e-04,
            2.24338077e-04, 2.24598935e-04, 2.24859793e-04, 2.25120652e-04,
            2.25381510e-04, 2.25642368e-04, 2.25903226e-04, 2.26164085e-04,
            2.26424943e-04, 2.26685801e-04, 2.26946659e-04, 2.27207518e-04,
            2.27468376e-04, 2.27729234e-04, 2.27990092e-04, 2.28250950e-04,
            2.28511809e-04, 2.28772667e-04, 2.29033525e-04, 2.29294383e-04,
            2.29555242e-04, 2.29816100e-04, 2.30076958e-04, 2.30337816e-04,
            2.30598675e-04, 2.30859533e-04, 2.31120391e-04, 2.31381249e-04,
            2.31642107e-04, 2.31902966e-04, 2.32163824e-04, 2.32424682e-04,
            2.32685540e-04, 2.32946399e-04, 2.33207257e-04, 2.33468115e-04,
            2.33728973e-04, 2.33989832e-04, 2.34250690e-04, 2.34511548e-04,
            2.34772406e-04, 2.35033264e-04, 2.35294123e-04, 2.35554981e-04,
            2.35815839e-04, 2.36076697e-04, 2.36337556e-04, 2.36598414e-04,
            2.36859272e-04, 2.37120130e-04, 2.37380988e-04, 2.37641847e-04,
            2.37902705e-04, 2.38163563e-04, 2.38424421e-04, 2.38685280e-04,
            2.38946138e-04, 2.39206996e-04, 2.39467854e-04, 2.39728713e-04,
            2.39989571e-04, 2.40250429e-04, 2.40511287e-04, 2.40772145e-04,
            2.41033004e-04, 2.41293862e-04, 2.41554720e-04, 2.41815578e-04,
            2.42076437e-04, 2.42337295e-04, 2.42598153e-04, 2.42859011e-04,
            2.43119870e-04, 2.43380728e-04, 2.43641586e-04, 2.43902444e-04,
            2.44163302e-04, 2.44424161e-04, 2.44685019e-04, 2.44945877e-04,
            2.45206735e-04, 2.45467594e-04, 2.45728452e-04, 2.45989310e-04,
            2.46250168e-04, 2.46511027e-04, 2.46771885e-04, 2.47032743e-04,
            2.47293601e-04, 2.47554459e-04, 2.47815318e-04, 2.48076176e-04,
            2.48337034e-04, 2.48597892e-04, 2.48858751e-04, 2.49119609e-04,
            2.49380467e-04, 2.49641325e-04, 2.49902183e-04, 2.50163042e-04,
            2.50423900e-04, 2.50684758e-04, 2.50945616e-04, 2.51206475e-04,
            2.51467333e-04, 2.51728191e-04, 2.51989049e-04, 2.52249908e-04,
            2.52510766e-04, 2.52771624e-04, 2.53032482e-04, 2.53293340e-04,
            2.53554199e-04, 2.53815057e-04, 2.54075915e-04, 2.54336773e-04,
            2.54597632e-04, 2.54858490e-04, 2.55119348e-04, 2.55380206e-04,
            2.55641065e-04, 2.55901923e-04, 2.56162781e-04, 2.56423639e-04,
            2.56684497e-04, 2.56945356e-04, 2.57206214e-04, 2.57467072e-04,
            2.57727930e-04, 2.57988789e-04, 2.58249647e-04, 2.58510505e-04,
            2.58771363e-04, 2.59032222e-04, 2.59293080e-04, 2.59553938e-04,
            2.59814796e-04, 2.60075654e-04, 2.60336513e-04, 2.60597371e-04,
            2.60858229e-04, 2.61119087e-04, 2.61379946e-04, 2.61640804e-04,
            2.61901662e-04, 2.62162520e-04, 2.62423378e-04, 2.62684237e-04,
            2.62945095e-04, 2.63205953e-04, 2.63466811e-04, 2.63727670e-04,
            2.63988528e-04, 2.64249386e-04, 2.64510244e-04, 2.64771103e-04,
            2.65031961e-04, 2.65292819e-04, 2.65553677e-04, 2.65814535e-04,
            2.66075394e-04, 2.66336252e-04, 2.66597110e-04, 2.66857968e-04,
            2.67118827e-04, 2.67379685e-04, 2.67640543e-04, 2.67901401e-04,
            2.68162260e-04, 2.68423118e-04, 2.68683976e-04, 2.68944834e-04,
            2.69205692e-04, 2.69466551e-04, 2.69727409e-04, 2.69988267e-04,
            2.70249125e-04, 2.70509984e-04, 2.70770842e-04, 2.71031700e-04,
            2.71292558e-04, 2.71553417e-04, 2.71814275e-04, 2.72075133e-04,
            2.72335991e-04, 2.72596849e-04, 2.72857708e-04, 2.73118566e-04,
            2.73379424e-04, 2.73640282e-04, 2.73901141e-04, 2.74161999e-04,
            2.74422857e-04, 2.74683715e-04, 2.74944573e-04, 2.75205432e-04,
            2.75466290e-04, 2.75727148e-04, 2.75988006e-04, 2.76248865e-04,
            2.76509723e-04, 2.76770581e-04, 2.77031439e-04, 2.77292298e-04,
            2.77553156e-04, 2.77814014e-04, 2.78074872e-04, 2.78335730e-04,
            2.78596589e-04, 2.78857447e-04, 2.79118305e-04, 2.79379163e-04,
            2.79640022e-04, 2.79900880e-04, 2.80161738e-04, 2.80422596e-04,
            2.80683455e-04, 2.80944313e-04, 2.81205171e-04, 2.81466029e-04,
            2.81726887e-04, 2.81987746e-04, 2.82248604e-04, 2.82509462e-04,
            2.82770320e-04, 2.83031179e-04, 2.83292037e-04, 2.83552895e-04,
            2.83813753e-04, 2.84074612e-04, 2.84335470e-04, 2.84596328e-04,
            2.84857186e-04, 2.85118044e-04, 2.85378903e-04, 2.85639761e-04,
            2.85900619e-04, 2.86161477e-04, 2.86422336e-04, 2.86683194e-04,
            2.86944052e-04, 2.87204910e-04, 2.87465768e-04, 2.87726627e-04,
            2.87987485e-04, 2.88248343e-04, 2.88509201e-04, 2.88770060e-04,
            2.89030918e-04, 2.89291776e-04, 2.89552634e-04, 2.89813493e-04,
            2.90074351e-04, 2.90335209e-04, 2.90596067e-04, 2.90856925e-04,
            2.91117784e-04, 2.91378642e-04, 2.91639500e-04, 2.91900358e-04,
            2.92161217e-04, 2.92422075e-04, 2.92682933e-04, 2.92943791e-04,
            2.93204650e-04, 2.93465508e-04, 2.93726366e-04, 2.93987224e-04,
            2.94248082e-04, 2.94508941e-04, 2.94769799e-04, 2.95030657e-04,
            2.95291515e-04, 2.95552374e-04, 2.95813232e-04, 2.96074090e-04,
            2.96334948e-04, 2.96595807e-04, 2.96856665e-04, 2.97117523e-04,
            2.97378381e-04, 2.97639239e-04, 2.97900098e-04, 2.98160956e-04,
            2.98421814e-04, 2.98682672e-04, 2.98943531e-04, 2.99204389e-04,
            2.99465247e-04, 2.99726105e-04, 2.99986963e-04, 3.00247822e-04,
            3.00508680e-04, 3.00769538e-04, 3.01030396e-04, 3.01291255e-04,
            3.01552113e-04, 3.01812971e-04, 3.02073829e-04, 3.02334688e-04,
            3.02595546e-04, 3.02856404e-04, 3.03117262e-04, 3.03378120e-04,
            3.03638979e-04, 3.03899837e-04, 3.04160695e-04, 3.04421553e-04,
            3.04682412e-04, 3.04943270e-04, 3.05204128e-04, 3.05464986e-04,
            3.05725845e-04, 3.05986703e-04, 3.06247561e-04, 3.06508419e-04,
            3.06769277e-04, 3.07030136e-04, 3.07290994e-04, 3.07551852e-04,
            3.07812710e-04, 3.08073569e-04, 3.08334427e-04, 3.08595285e-04,
            3.08856143e-04, 3.09117002e-04, 3.09377860e-04, 3.09638718e-04,
            3.09899576e-04, 3.10160434e-04, 3.10421293e-04, 3.10682151e-04,
            3.10943009e-04, 3.11203867e-04, 3.11464726e-04, 3.11725584e-04,
            3.11986442e-04, 3.12247300e-04, 3.12508158e-04, 3.12769017e-04,
            3.13029875e-04, 3.13290733e-04, 3.13551591e-04, 3.13812450e-04,
            3.14073308e-04, 3.14334166e-04, 3.14595024e-04, 3.14855883e-04,
            3.15116741e-04, 3.15377599e-04, 3.15638457e-04, 3.15899315e-04,
            3.16160174e-04, 3.16421032e-04, 3.16681890e-04, 3.16942748e-04,
            3.17203607e-04, 3.17464465e-04, 3.17725323e-04, 3.17986181e-04,
            3.18247040e-04, 3.18507898e-04, 3.18768756e-04, 3.19029614e-04,
            3.19290472e-04, 3.19551331e-04, 3.19812189e-04, 3.20073047e-04,
            3.20333905e-04, 3.20594764e-04, 3.20855622e-04, 3.21116480e-04,
            3.21377338e-04, 3.21638196e-04, 3.21899055e-04, 3.22159913e-04,
            3.22420771e-04, 3.22681629e-04, 3.22942488e-04, 3.23203346e-04,
            3.23464204e-04, 3.23725062e-04, 3.23985921e-04, 3.24246779e-04,
            3.24507637e-04, 3.24768495e-04, 3.25029353e-04, 3.25290212e-04,
            3.25551070e-04, 3.25811928e-04, 3.26072786e-04, 3.26333645e-04,
            3.26594503e-04, 3.26855361e-04, 3.27116219e-04, 3.27377078e-04,
            3.27637936e-04, 3.27898794e-04, 3.28159652e-04, 3.28420510e-04,
            3.28681369e-04, 3.28942227e-04, 3.29203085e-04, 3.29463943e-04,
            3.29724802e-04, 3.29985660e-04, 3.30246518e-04, 3.30507376e-04,
            3.30768235e-04, 3.31029093e-04, 3.31289951e-04, 3.31550809e-04,
            3.31811667e-04, 3.32072526e-04, 3.32333384e-04, 3.32594242e-04,
            3.32855100e-04, 3.33115959e-04, 3.33376817e-04, 3.33637675e-04,
            3.33898533e-04, 3.34159391e-04, 3.34420250e-04, 3.34681108e-04,
            3.34941966e-04, 3.35202824e-04, 3.35463683e-04, 3.35724541e-04,
            3.35985399e-04, 3.36246257e-04, 3.36507116e-04, 3.36767974e-04,
            3.37028832e-04, 3.37289690e-04, 3.37550548e-04, 3.37811407e-04,
            3.38072265e-04, 3.38333123e-04, 3.38593981e-04, 3.38854840e-04,
            3.39115698e-04, 3.39376556e-04, 3.39637414e-04, 3.39898273e-04,
            3.40159131e-04, 3.40419989e-04, 3.40680847e-04, 3.40941705e-04,
            3.41202564e-04, 3.41463422e-04, 3.41724280e-04, 3.41985138e-04,
            3.42245997e-04, 3.42506855e-04, 3.42767713e-04, 3.43028571e-04,
            3.43289430e-04, 3.43550288e-04, 3.43811146e-04, 3.44072004e-04,
            3.44332862e-04, 3.44593721e-04, 3.44854579e-04, 3.45115437e-04,
            3.45376295e-04, 3.45637154e-04, 3.45898012e-04, 3.46158870e-04,
            3.46419728e-04, 3.46680586e-04, 3.46941445e-04, 3.47202303e-04,
            3.47463161e-04, 3.47724019e-04, 3.47984878e-04, 3.48245736e-04,
            3.48506594e-04, 3.48767452e-04, 3.49028311e-04, 3.49289169e-04,
            3.49550027e-04, 3.49810885e-04, 3.50071743e-04, 3.50332602e-04,
            3.50593460e-04, 3.50854318e-04, 3.51115176e-04, 3.51376035e-04,
            3.51636893e-04, 3.51897751e-04, 3.52158609e-04, 3.52419468e-04,
            3.52680326e-04, 3.52941184e-04, 3.53202042e-04, 3.53462900e-04,
            3.53723759e-04, 3.53984617e-04, 3.54245475e-04, 3.54506333e-04,
            3.54767192e-04, 3.55028050e-04, 3.55288908e-04, 3.55549766e-04,
            3.55810625e-04, 3.56071483e-04, 3.56332341e-04, 3.56593199e-04,
            3.56854057e-04, 3.57114916e-04, 3.57375774e-04, 3.57636632e-04,
            3.57897490e-04, 3.58158349e-04, 3.58419207e-04, 3.58680065e-04,
            3.58940923e-04, 3.59201781e-04, 3.59462640e-04, 3.59723498e-04,
            3.59984356e-04, 3.60245214e-04, 3.60506073e-04, 3.60766931e-04,
            3.61027789e-04, 3.61288647e-04, 3.61549506e-04, 3.61810364e-04,
            3.62071222e-04, 3.62332080e-04, 3.62592938e-04, 3.62853797e-04,
            3.63114655e-04, 3.63375513e-04, 3.63636371e-04, 3.63897230e-04,
            3.64158088e-04, 3.64418946e-04, 3.64679804e-04, 3.64940663e-04,
            3.65201521e-04, 3.65462379e-04, 3.65723237e-04, 3.65984095e-04,
            3.66244954e-04, 3.66505812e-04, 3.66766670e-04, 3.67027528e-04,
            3.67288387e-04, 3.67549245e-04, 3.67810103e-04, 3.68070961e-04,
            3.68331820e-04, 3.68592678e-04, 3.68853536e-04, 3.69114394e-04,
            3.69375252e-04, 3.69636111e-04, 3.69896969e-04, 3.70157827e-04,
            3.70418685e-04, 3.70679544e-04, 3.70940402e-04, 3.71201260e-04,
            3.71462118e-04, 3.71722976e-04, 3.71983835e-04, 3.72244693e-04,
            3.72505551e-04, 3.72766409e-04, 3.73027268e-04, 3.73288126e-04,
            3.73548984e-04, 3.73809842e-04, 3.74070701e-04, 3.74331559e-04,
            3.74592417e-04, 3.74853275e-04, 3.75114133e-04, 3.75374992e-04,
            3.75635850e-04, 3.75896708e-04, 3.76157566e-04, 3.76418425e-04,
            3.76679283e-04, 3.76940141e-04, 3.77200999e-04, 3.77461858e-04,
            3.77722716e-04, 3.77983574e-04, 3.78244432e-04, 3.78505290e-04,
            3.78766149e-04, 3.79027007e-04, 3.79287865e-04, 3.79548723e-04,
            3.79809582e-04, 3.80070440e-04, 3.80331298e-04, 3.80592156e-04,
            3.80853015e-04, 3.81113873e-04, 3.81374731e-04, 3.81635589e-04,
            3.81896447e-04, 3.82157306e-04, 3.82418164e-04, 3.82679022e-04,
            3.82939880e-04, 3.83200739e-04, 3.83461597e-04, 3.83722455e-04,
            3.83983313e-04, 3.84244171e-04, 3.84505030e-04, 3.84765888e-04,
            3.85026746e-04, 3.85287604e-04, 3.85548463e-04, 3.85809321e-04,
            3.86070179e-04, 3.86331037e-04, 3.86591896e-04, 3.86852754e-04,
            3.87113612e-04, 3.87374470e-04, 3.87635328e-04, 3.87896187e-04,
            3.88157045e-04, 3.88417903e-04, 3.88678761e-04, 3.88939620e-04,
            3.89200478e-04, 3.89461336e-04, 3.89722194e-04, 3.89983053e-04,
            3.90243911e-04, 3.90504769e-04, 3.90765627e-04, 3.91026485e-04,
            3.91287344e-04, 3.91548202e-04, 3.91809060e-04, 3.92069918e-04,
            3.92330777e-04, 3.92591635e-04, 3.92852493e-04, 3.93113351e-04,
            3.93374210e-04, 3.93635068e-04, 3.93895926e-04, 3.94156784e-04,
            3.94417642e-04, 3.94678501e-04, 3.94939359e-04, 3.95200217e-04,
            3.95461075e-04, 3.95721934e-04, 3.95982792e-04, 3.96243650e-04,
            3.96504508e-04, 3.96765366e-04, 3.97026225e-04, 3.97287083e-04,
            3.97547941e-04, 3.97808799e-04, 3.98069658e-04, 3.98330516e-04,
            3.98591374e-04, 3.98852232e-04, 3.99113091e-04, 3.99373949e-04,
            3.99634807e-04, 3.99895665e-04, 4.00156523e-04, 4.00417382e-04,
            4.00678240e-04, 4.00939098e-04, 4.01199956e-04, 4.01460815e-04,
            4.01721673e-04, 4.01982531e-04, 4.02243389e-04, 4.02504248e-04,
            4.02765106e-04, 4.03025964e-04, 4.03286822e-04, 4.03547680e-04,
            4.03808539e-04, 4.04069397e-04, 4.04330255e-04, 4.04591113e-04,
            4.04851972e-04, 4.05112830e-04, 4.05373688e-04, 4.05634546e-04,
            4.05895405e-04, 4.06156263e-04, 4.06417121e-04, 4.06677979e-04,
            4.06938837e-04, 4.07199696e-04, 4.07460554e-04, 4.07721412e-04,
            4.07982270e-04, 4.08243129e-04, 4.08503987e-04, 4.08764845e-04,
            4.09025703e-04, 4.09286561e-04, 4.09547420e-04, 4.09808278e-04,
            4.10069136e-04, 4.10329994e-04, 4.10590853e-04, 4.10851711e-04,
            4.11112569e-04, 4.11373427e-04, 4.11634286e-04, 4.11895144e-04,
            4.12156002e-04, 4.12416860e-04, 4.12677718e-04, 4.12938577e-04,
            4.13199435e-04, 4.13460293e-04, 4.13721151e-04, 4.13982010e-04,
            4.14242868e-04, 4.14503726e-04, 4.14764584e-04, 4.15025443e-04,
            4.15286301e-04, 4.15547159e-04, 4.15808017e-04, 4.16068875e-04,
            4.16329734e-04, 4.16590592e-04, 4.16851450e-04, 4.17112308e-04,
            4.17373167e-04, 4.17634025e-04, 4.17894883e-04, 4.18155741e-04,
            4.18416599e-04, 4.18677458e-04, 4.18938316e-04, 4.19199174e-04,
            4.19460032e-04, 4.19720891e-04, 4.19981749e-04, 4.20242607e-04,
            4.20503465e-04, 4.20764324e-04, 4.21025182e-04, 4.21286040e-04,
            4.21546898e-04, 4.21807756e-04, 4.22068615e-04, 4.22329473e-04,
            4.22590331e-04, 4.22851189e-04, 4.23112048e-04, 4.23372906e-04,
            4.23633764e-04, 4.23894622e-04, 4.24155481e-04, 4.24416339e-04,
            4.24677197e-04, 4.24938055e-04, 4.25198913e-04, 4.25459772e-04,
            4.25720630e-04, 4.25981488e-04, 4.26242346e-04, 4.26503205e-04,
            4.26764063e-04, 4.27024921e-04, 4.27285779e-04, 4.27546638e-04,
            4.27807496e-04, 4.28068354e-04, 4.28329212e-04, 4.28590070e-04,
            4.28850929e-04, 4.29111787e-04, 4.29372645e-04, 4.29633503e-04,
            4.29894362e-04, 4.30155220e-04, 4.30416078e-04, 4.30676936e-04,
            4.30937794e-04, 4.31198653e-04, 4.31459511e-04, 4.31720369e-04,
            4.31981227e-04, 4.32242086e-04, 4.32502944e-04, 4.32763802e-04,
            4.33024660e-04, 4.33285519e-04, 4.33546377e-04, 4.33807235e-04,
            4.34068093e-04, 4.34328951e-04, 4.34589810e-04, 4.34850668e-04,
            4.35111526e-04, 4.35372384e-04, 4.35633243e-04, 4.35894101e-04,
            4.36154959e-04, 4.36415817e-04, 4.36676676e-04, 4.36937534e-04,
            4.37198392e-04, 4.37459250e-04, 4.37720108e-04, 4.37980967e-04,
            4.38241825e-04, 4.38502683e-04, 4.38763541e-04, 4.39024400e-04,
            4.39285258e-04, 4.39546116e-04, 4.39806974e-04, 4.40067833e-04,
            4.40328691e-04, 4.40589549e-04, 4.40850407e-04, 4.41111265e-04,
            4.41372124e-04, 4.41632982e-04, 4.41893840e-04, 4.42154698e-04,
            4.42415557e-04, 4.42676415e-04, 4.42937273e-04, 4.43198131e-04,
            4.43458989e-04, 4.43719848e-04, 4.43980706e-04, 4.44241564e-04,
            4.44502422e-04, 4.44763281e-04, 4.45024139e-04, 4.45284997e-04,
            4.45545855e-04, 4.45806714e-04, 4.46067572e-04, 4.46328430e-04,
            4.46589288e-04, 4.46850146e-04, 4.47111005e-04, 4.47371863e-04,
            4.47632721e-04, 4.47893579e-04, 4.48154438e-04, 4.48415296e-04,
            4.48676154e-04, 4.48937012e-04, 4.49197871e-04, 4.49458729e-04,
            4.49719587e-04, 4.49980445e-04, 4.50241303e-04, 4.50502162e-04,
            4.50763020e-04, 4.51023878e-04, 4.51284736e-04, 4.51545595e-04,
            4.51806453e-04, 4.52067311e-04, 4.52328169e-04, 4.52589028e-04,
            4.52849886e-04, 4.53110744e-04, 4.53371602e-04, 4.53632460e-04,
            4.53893319e-04, 4.54154177e-04, 4.54415035e-04, 4.54675893e-04,
            4.54936752e-04, 4.55197610e-04, 4.55458468e-04, 4.55719326e-04,
            4.55980184e-04, 4.56241043e-04, 4.56501901e-04, 4.56762759e-04,
            4.57023617e-04, 4.57284476e-04, 4.57545334e-04, 4.57806192e-04,
            4.58067050e-04, 4.58327909e-04, 4.58588767e-04, 4.58849625e-04,
            4.59110483e-04, 4.59371341e-04, 4.59632200e-04, 4.59893058e-04,
            4.60153916e-04, 4.60414774e-04, 4.60675633e-04, 4.60936491e-04,
            4.61197349e-04, 4.61458207e-04, 4.61719066e-04, 4.61979924e-04,
            4.62240782e-04, 4.62501640e-04, 4.62762498e-04, 4.63023357e-04,
            4.63284215e-04, 4.63545073e-04, 4.63805931e-04, 4.64066790e-04,
            4.64327648e-04, 4.64588506e-04, 4.64849364e-04, 4.65110223e-04,
            4.65371081e-04, 4.65631939e-04, 4.65892797e-04, 4.66153655e-04,
            4.66414514e-04, 4.66675372e-04, 4.66936230e-04, 4.67197088e-04,
            4.67457947e-04, 4.67718805e-04, 4.67979663e-04, 4.68240521e-04,
            4.68501379e-04, 4.68762238e-04, 4.69023096e-04, 4.69283954e-04,
            4.69544812e-04, 4.69805671e-04, 4.70066529e-04, 4.70327387e-04,
            4.70588245e-04, 4.70849104e-04, 4.71109962e-04, 4.71370820e-04,
            4.71631678e-04, 4.71892536e-04, 4.72153395e-04, 4.72414253e-04,
            4.72675111e-04, 4.72935969e-04, 4.73196828e-04, 4.73457686e-04,
            4.73718544e-04, 4.73979402e-04, 4.74240261e-04, 4.74501119e-04,
            4.74761977e-04, 4.75022835e-04, 4.75283693e-04, 4.75544552e-04,
            4.75805410e-04, 4.76066268e-04, 4.76327126e-04, 4.76587985e-04,
            4.76848843e-04, 4.77109701e-04, 4.77370559e-04, 4.77631418e-04,
            4.77892276e-04, 4.78153134e-04, 4.78413992e-04, 4.78674850e-04,
            4.78935709e-04, 4.79196567e-04, 4.79457425e-04, 4.79718283e-04,
            4.79979142e-04, 4.80240000e-04, 4.80500858e-04, 4.80761716e-04,
            4.81022574e-04, 4.81283433e-04, 4.81544291e-04, 4.81805149e-04,
            4.82066007e-04, 4.82326866e-04, 4.82587724e-04, 4.82848582e-04,
            4.83109440e-04, 4.83370299e-04, 4.83631157e-04, 4.83892015e-04,
            4.84152873e-04, 4.84413731e-04, 4.84674590e-04, 4.84935448e-04,
            4.85196306e-04, 4.85457164e-04, 4.85718023e-04, 4.85978881e-04,
            4.86239739e-04, 4.86500597e-04, 4.86761456e-04, 4.87022314e-04,
            4.87283172e-04, 4.87544030e-04, 4.87804888e-04, 4.88065747e-04,
            4.88326605e-04, 4.88587463e-04, 4.88848321e-04, 4.89109180e-04,
            4.89370038e-04, 4.89630896e-04, 4.89891754e-04, 4.90152613e-04,
            4.90413471e-04, 4.90674329e-04, 4.90935187e-04, 4.91196045e-04,
            4.91456904e-04, 4.91717762e-04, 4.91978620e-04, 4.92239478e-04,
            4.92500337e-04, 4.92761195e-04, 4.93022053e-04, 4.93282911e-04,
            4.93543769e-04, 4.93804628e-04, 4.94065486e-04, 4.94326344e-04,
            4.94587202e-04, 4.94848061e-04, 4.95108919e-04, 4.95369777e-04,
            4.95630635e-04, 4.95891494e-04, 4.96152352e-04, 4.96413210e-04,
            4.96674068e-04, 4.96934926e-04, 4.97195785e-04, 4.97456643e-04,
            4.97717501e-04, 4.97978359e-04, 4.98239218e-04, 4.98500076e-04,
            4.98760934e-04, 4.99021792e-04, 4.99282651e-04, 4.99543509e-04,
            4.99804367e-04, 5.00065225e-04, 5.00326083e-04, 5.00586942e-04,
            5.00847800e-04, 5.01108658e-04, 5.01369516e-04, 5.01630375e-04,
            5.01891233e-04, 5.02152091e-04, 5.02412949e-04, 5.02673808e-04,
            5.02934666e-04, 5.03195524e-04, 5.03456382e-04, 5.03717240e-04,
            5.03978099e-04, 5.04238957e-04, 5.04499815e-04, 5.04760673e-04,
            5.05021532e-04, 5.05282390e-04, 5.05543248e-04, 5.05804106e-04,
            5.06064964e-04, 5.06325823e-04, 5.06586681e-04, 5.06847539e-04,
            5.07108397e-04, 5.07369256e-04, 5.07630114e-04, 5.07890972e-04,
            5.08151830e-04, 5.08412689e-04, 5.08673547e-04, 5.08934405e-04,
            5.09195263e-04, 5.09456121e-04, 5.09716980e-04, 5.09977838e-04,
            5.10238696e-04, 5.10499554e-04, 5.10760413e-04, 5.11021271e-04,
            5.11282129e-04, 5.11542987e-04, 5.11803846e-04, 5.12064704e-04,
            5.12325562e-04, 5.12586420e-04, 5.12847278e-04, 5.13108137e-04,
            5.13368995e-04, 5.13629853e-04, 5.13890711e-04, 5.14151570e-04,
            5.14412428e-04, 5.14673286e-04, 5.14934144e-04, 5.15195003e-04,
            5.15455861e-04, 5.15716719e-04, 5.15977577e-04, 5.16238435e-04,
            5.16499294e-04, 5.16760152e-04, 5.17021010e-04, 5.17281868e-04,
            5.17542727e-04, 5.17803585e-04, 5.18064443e-04, 5.18325301e-04,
            5.18586159e-04, 5.18847018e-04, 5.19107876e-04, 5.19368734e-04,
            5.19629592e-04, 5.19890451e-04, 5.20151309e-04, 5.20412167e-04,
            5.20673025e-04, 5.20933884e-04, 5.21194742e-04, 5.21455600e-04
        ]),
        'x1sys':
        np.array([
            -5.12000000e+00, -5.06497190e+00, -5.00994379e+00, -4.95491569e+00,
            -4.89979560e+00, -4.79974450e+00, -4.69969340e+00, -4.59964230e+00,
            -4.49973428e+00, -4.43470107e+00, -4.36966785e+00, -4.30463464e+00,
            -4.23966274e+00, -4.18463464e+00, -4.12960653e+00, -4.07457843e+00,
            -4.01942774e+00, -3.94939869e+00, -3.87936963e+00, -3.80934058e+00,
            -3.73955736e+00, -3.69453437e+00, -3.64951137e+00, -3.60448838e+00,
            -3.55958419e+00, -3.52456630e+00, -3.48954842e+00, -3.45453053e+00,
            -3.41930378e+00, -3.36927823e+00, -3.31925269e+00, -3.26922714e+00,
            -3.21896206e+00, -3.15392885e+00, -3.08889563e+00, -3.02386242e+00,
            -2.95945963e+00, -2.92944430e+00, -2.89942897e+00, -2.86941364e+00,
            -2.83909747e+00, -2.79407447e+00, -2.74905148e+00, -2.70402848e+00,
            -2.65889499e+00, -2.60886944e+00, -2.55884389e+00, -2.50881834e+00,
            -2.45903423e+00, -2.41901379e+00, -2.37899335e+00, -2.33897291e+00,
            -2.29921443e+00, -2.26920198e+00, -2.23918953e+00, -2.20917707e+00,
            -2.17931772e+00, -2.15480543e+00, -2.13029315e+00, -2.10578086e+00,
            -2.08126858e+00, -2.05675629e+00, -2.03224401e+00, -2.00773173e+00,
            -1.98321944e+00, -1.95870716e+00, -1.93419487e+00, -1.90968259e+00,
            -1.88517030e+00, -1.86065802e+00, -1.83614573e+00, -1.81163345e+00,
            -1.78712117e+00, -1.76260888e+00, -1.73809660e+00, -1.71358431e+00,
            -1.68907203e+00, -1.66455974e+00, -1.64004746e+00, -1.61553518e+00,
            -1.59102289e+00, -1.56651061e+00, -1.54199832e+00, -1.51748604e+00,
            -1.49297375e+00, -1.46846147e+00, -1.44394919e+00, -1.41943690e+00,
            -1.39492462e+00, -1.37041233e+00, -1.34590005e+00, -1.32138776e+00,
            -1.29687548e+00, -1.27236320e+00, -1.24785091e+00, -1.22333863e+00,
            -1.19736523e+00, -1.14233713e+00, -1.08730902e+00, -1.03228092e+00,
            -9.79200819e-01, -9.63192643e-01, -9.47184467e-01, -9.31176291e-01,
            -9.15168115e-01, -8.99159939e-01, -8.83151763e-01, -8.67143587e-01,
            -8.51135411e-01, -8.35127235e-01, -8.19119059e-01, -8.03110883e-01,
            -7.87102708e-01, -7.71094532e-01, -7.55086356e-01, -7.39078180e-01,
            -7.23070004e-01, -7.07061828e-01, -6.91053652e-01, -6.75045476e-01,
            -6.56389876e-01, -5.96359216e-01, -5.36328556e-01, -4.76297897e-01,
            -4.19222378e-01, -4.06716590e-01, -3.94210803e-01, -3.81705015e-01,
            -3.69199227e-01, -3.56693439e-01, -3.44187651e-01, -3.31681863e-01,
            -3.19670414e-01, -3.14667859e-01, -3.09665304e-01, -3.04662749e-01,
            -2.99660194e-01, -2.94657639e-01, -2.89655085e-01, -2.84652530e-01,
            -2.79649975e-01, -2.74647420e-01, -2.69644865e-01, -2.64642310e-01,
            -2.59639755e-01, -2.54637200e-01, -2.49634645e-01, -2.44632090e-01,
            -2.39814767e-01, -2.37313490e-01, -2.34812212e-01, -2.32310935e-01,
            -2.29809657e-01, -2.27308380e-01, -2.24807102e-01, -2.22305825e-01,
            -2.19478810e-01, -2.12808950e-01, -2.06139090e-01, -1.99469230e-01,
            -1.92799370e-01, -1.86129509e-01, -1.79459649e-01, -1.72789789e-01,
            -1.66119929e-01, -1.59450069e-01, -1.52780209e-01, -1.46110349e-01,
            -1.39580353e-01, -1.34577798e-01, -1.29575243e-01, -1.24572688e-01,
            -1.19570133e-01, -1.14567578e-01, -1.09565023e-01, -1.04562468e-01,
            -9.98533044e-02, -9.81857861e-02, -9.65182678e-02, -9.48507494e-02,
            -9.31832311e-02, -9.15157128e-02, -8.98481945e-02, -8.81806761e-02,
            -8.65131578e-02, -8.48456395e-02, -8.31781212e-02, -8.15106028e-02,
            -7.97646268e-02, -7.72633493e-02, -7.47620718e-02, -7.22607943e-02,
            -6.97595168e-02, -6.72582393e-02, -6.47569619e-02, -6.22556844e-02,
            -5.95088609e-02, -5.45067855e-02, -4.95047102e-02, -4.45026348e-02,
            -3.90010232e-02, -2.89959132e-02, -1.89908033e-02, -8.98569335e-03,
            1.01941660e-04, 1.10245266e-03, 2.10296365e-03, 3.10347464e-03,
            4.10398564e-03, 5.10449663e-03, 6.10500763e-03, 7.10551862e-03,
            8.10602962e-03, 9.10654061e-03, 1.01070516e-02, 1.11075626e-02,
            1.21080736e-02, 1.31085846e-02, 1.41090956e-02, 1.51096066e-02,
            1.61101176e-02, 1.71106286e-02, 1.81111396e-02, 1.91116506e-02,
            2.01869300e-02, 2.18543950e-02, 2.35218600e-02, 2.51893250e-02,
            2.68567901e-02, 2.85242551e-02, 3.01917201e-02, 3.18591852e-02,
            3.35266502e-02, 3.51941152e-02, 3.68615802e-02, 3.85290453e-02,
            4.01965166e-02, 4.18640349e-02, 4.35315532e-02, 4.51990716e-02,
            4.68665899e-02, 4.85341082e-02, 5.02016265e-02, 5.18691449e-02,
            5.35366632e-02, 5.52041815e-02, 5.68716998e-02, 5.85392182e-02,
            6.01550524e-02, 6.14056911e-02, 6.26563298e-02, 6.39069686e-02,
            6.51576073e-02, 6.64082461e-02, 6.76588848e-02, 6.89095236e-02,
            7.01601623e-02, 7.14108010e-02, 7.26614398e-02, 7.39120785e-02,
            7.51627173e-02, 7.64133560e-02, 7.76639948e-02, 7.89146335e-02,
            8.03305287e-02, 8.28316862e-02, 8.53328438e-02, 8.78340014e-02,
            9.03351590e-02, 9.28363165e-02, 9.53374741e-02, 9.78386317e-02,
            1.00339806e-01, 1.02841083e-01, 1.05342361e-01, 1.07843638e-01,
            1.10344915e-01, 1.12846193e-01, 1.15347470e-01, 1.17848748e-01,
            1.20233350e-01, 1.21900869e-01, 1.23568387e-01, 1.25235905e-01,
            1.26903424e-01, 1.28570942e-01, 1.30238460e-01, 1.31905979e-01,
            1.33573497e-01, 1.35241015e-01, 1.36908534e-01, 1.38576052e-01,
            1.40182673e-01, 1.41433282e-01, 1.42683891e-01, 1.43934500e-01,
            1.45185108e-01, 1.46435717e-01, 1.47686326e-01, 1.48936935e-01,
            1.50187543e-01, 1.51438152e-01, 1.52688761e-01, 1.53939370e-01,
            1.55189978e-01, 1.56440587e-01, 1.57691196e-01, 1.58941805e-01,
            1.60384836e-01, 1.62886114e-01, 1.65387391e-01, 1.67888669e-01,
            1.70389946e-01, 1.72891224e-01, 1.75392501e-01, 1.77893779e-01,
            1.80287311e-01, 1.82106406e-01, 1.83925501e-01, 1.85744596e-01,
            1.87563691e-01, 1.89382786e-01, 1.91201881e-01, 1.93020976e-01,
            1.94840071e-01, 1.96659166e-01, 1.98478261e-01, 2.00297356e-01,
            2.02116452e-01, 2.03935547e-01, 2.05754642e-01, 2.07573737e-01,
            2.09392832e-01, 2.11211927e-01, 2.13031022e-01, 2.14850117e-01,
            2.16669212e-01, 2.18488307e-01, 2.20307402e-01, 2.22126497e-01,
            2.23945592e-01, 2.25764687e-01, 2.27583782e-01, 2.29402877e-01,
            2.31221972e-01, 2.33041067e-01, 2.34860162e-01, 2.36679257e-01,
            2.38498352e-01, 2.40317447e-01, 2.42136542e-01, 2.43955638e-01,
            2.45774733e-01, 2.47593828e-01, 2.49412923e-01, 2.51232018e-01,
            2.53051113e-01, 2.54870208e-01, 2.56689303e-01, 2.58508398e-01,
            2.60270181e-01, 2.61770934e-01, 2.63271686e-01, 2.64772438e-01,
            2.66273190e-01, 2.67773942e-01, 2.69274694e-01, 2.70775446e-01,
            2.72276198e-01, 2.73776950e-01, 2.75277702e-01, 2.76778455e-01,
            2.78279207e-01, 2.79779959e-01, 2.81280711e-01, 2.82781463e-01,
            2.84282215e-01, 2.85782967e-01, 2.87283719e-01, 2.88784471e-01,
            2.90285223e-01, 2.91785976e-01, 2.93286728e-01, 2.94787480e-01,
            2.96288232e-01, 2.97788984e-01, 2.99289736e-01, 3.00790488e-01,
            3.02291240e-01, 3.03791992e-01, 3.05292744e-01, 3.06793497e-01,
            3.08294249e-01, 3.09795001e-01, 3.11295753e-01, 3.12796505e-01,
            3.14297257e-01, 3.15798009e-01, 3.17298761e-01, 3.18799513e-01,
            3.20400354e-01, 3.22401357e-01, 3.24402360e-01, 3.26403362e-01,
            3.28404365e-01, 3.30405368e-01, 3.32406371e-01, 3.34407374e-01,
            3.36408376e-01, 3.38409379e-01, 3.40410382e-01, 3.42411385e-01,
            3.44412388e-01, 3.46413390e-01, 3.48414393e-01, 3.50415396e-01,
            3.52416399e-01, 3.54417402e-01, 3.56418404e-01, 3.58419407e-01,
            3.60420410e-01, 3.62421413e-01, 3.64422416e-01, 3.66423418e-01,
            3.68424421e-01, 3.70425424e-01, 3.72426427e-01, 3.74427430e-01,
            3.76428432e-01, 3.78429435e-01, 3.80430438e-01, 3.82431441e-01,
            3.84432444e-01, 3.86433446e-01, 3.88434449e-01, 3.90435452e-01,
            3.92436455e-01, 3.94437458e-01, 3.96438460e-01, 3.98439463e-01,
            4.00440466e-01, 4.02441469e-01, 4.04442472e-01, 4.06443474e-01,
            4.08444477e-01, 4.10445480e-01, 4.12446483e-01, 4.14447486e-01,
            4.16448489e-01, 4.18449491e-01, 4.20450494e-01, 4.22451497e-01,
            4.24452500e-01, 4.26453503e-01, 4.28454505e-01, 4.30455508e-01,
            4.32456511e-01, 4.34457514e-01, 4.36458517e-01, 4.38459519e-01,
            4.40460522e-01, 4.42461525e-01, 4.44462528e-01, 4.46463531e-01,
            4.48464533e-01, 4.50465536e-01, 4.52466539e-01, 4.54467542e-01,
            4.56468545e-01, 4.58469547e-01, 4.60470550e-01, 4.62471553e-01,
            4.64472556e-01, 4.66473559e-01, 4.68474561e-01, 4.70475564e-01,
            4.72476567e-01, 4.74477570e-01, 4.76478573e-01, 4.78479575e-01,
            4.80360430e-01, 4.81861168e-01, 4.83361906e-01, 4.84862643e-01,
            4.86363381e-01, 4.87864119e-01, 4.89364856e-01, 4.90865594e-01,
            4.92366332e-01, 4.93867070e-01, 4.95367807e-01, 4.96868545e-01,
            4.98369283e-01, 4.99870020e-01, 5.01370758e-01, 5.02871496e-01,
            5.04372234e-01, 5.05872971e-01, 5.07373709e-01, 5.08874447e-01,
            5.10375184e-01, 5.11875922e-01, 5.13376660e-01, 5.14877398e-01,
            5.16378135e-01, 5.17878873e-01, 5.19379611e-01, 5.20880348e-01,
            5.22381086e-01, 5.23881824e-01, 5.25382562e-01, 5.26883299e-01,
            5.28384037e-01, 5.29884775e-01, 5.31385512e-01, 5.32886250e-01,
            5.34386988e-01, 5.35887726e-01, 5.37388463e-01, 5.38889201e-01,
            5.40519923e-01, 5.42520926e-01, 5.44521929e-01, 5.46522932e-01,
            5.48523934e-01, 5.50524937e-01, 5.52525940e-01, 5.54526943e-01,
            5.56527946e-01, 5.58528948e-01, 5.60529951e-01, 5.62530954e-01,
            5.64531957e-01, 5.66532960e-01, 5.68533962e-01, 5.70534965e-01,
            5.72535968e-01, 5.74536971e-01, 5.76537974e-01, 5.78538976e-01,
            5.80539979e-01, 5.82540982e-01, 5.84541985e-01, 5.86542988e-01,
            5.88543990e-01, 5.90544993e-01, 5.92545996e-01, 5.94546999e-01,
            5.96548002e-01, 5.98549004e-01, 6.00550007e-01, 6.02551010e-01,
            6.04552013e-01, 6.06553016e-01, 6.08554019e-01, 6.10555021e-01,
            6.12556024e-01, 6.14557027e-01, 6.16558030e-01, 6.18559033e-01,
            6.20420026e-01, 6.21920779e-01, 6.23421531e-01, 6.24922283e-01,
            6.26423035e-01, 6.27923787e-01, 6.29424539e-01, 6.30925291e-01,
            6.32426043e-01, 6.33926795e-01, 6.35427548e-01, 6.36928300e-01,
            6.38429052e-01, 6.39929804e-01, 6.41430556e-01, 6.42931308e-01,
            6.44432060e-01, 6.45932812e-01, 6.47433564e-01, 6.48934316e-01,
            6.50435069e-01, 6.51935821e-01, 6.53436573e-01, 6.54937325e-01,
            6.56438077e-01, 6.57938829e-01, 6.59439581e-01, 6.60940333e-01,
            6.62441085e-01, 6.63941837e-01, 6.65442590e-01, 6.66943342e-01,
            6.68444094e-01, 6.69944846e-01, 6.71445598e-01, 6.72946350e-01,
            6.74447102e-01, 6.75947854e-01, 6.77448606e-01, 6.78949358e-01,
            6.80600147e-01, 6.82601150e-01, 6.84602153e-01, 6.86603156e-01,
            6.88604159e-01, 6.90605161e-01, 6.92606164e-01, 6.94607167e-01,
            6.96608170e-01, 6.98609173e-01, 7.00610175e-01, 7.02611178e-01,
            7.04612181e-01, 7.06613184e-01, 7.08614187e-01, 7.10615189e-01,
            7.12616192e-01, 7.14617195e-01, 7.16618198e-01, 7.18619201e-01,
            7.20620203e-01, 7.22621206e-01, 7.24622209e-01, 7.26623212e-01,
            7.28624215e-01, 7.30625217e-01, 7.32626220e-01, 7.34627223e-01,
            7.36628226e-01, 7.38629229e-01, 7.40630232e-01, 7.42631234e-01,
            7.44632237e-01, 7.46633240e-01, 7.48634243e-01, 7.50635246e-01,
            7.52636248e-01, 7.54637251e-01, 7.56638254e-01, 7.58639257e-01,
            7.60640260e-01, 7.62641262e-01, 7.64642265e-01, 7.66643268e-01,
            7.68644271e-01, 7.70645274e-01, 7.72646276e-01, 7.74647279e-01,
            7.76648282e-01, 7.78649285e-01, 7.80650288e-01, 7.82651290e-01,
            7.84652293e-01, 7.86653296e-01, 7.88654299e-01, 7.90655302e-01,
            7.92656304e-01, 7.94657307e-01, 7.96658310e-01, 7.98659313e-01,
            8.00660316e-01, 8.02661318e-01, 8.04662321e-01, 8.06663324e-01,
            8.08664327e-01, 8.10665330e-01, 8.12666332e-01, 8.14667335e-01,
            8.16668338e-01, 8.18669341e-01, 8.20670344e-01, 8.22671346e-01,
            8.24672349e-01, 8.26673352e-01, 8.28674355e-01, 8.30675358e-01,
            8.32676360e-01, 8.34677363e-01, 8.36678366e-01, 8.38679369e-01,
            8.41020557e-01, 8.44022062e-01, 8.47023566e-01, 8.50025070e-01,
            8.53026574e-01, 8.56028078e-01, 8.59029583e-01, 8.62031087e-01,
            8.65032591e-01, 8.68034095e-01, 8.71035599e-01, 8.74037104e-01,
            8.77038608e-01, 8.80040112e-01, 8.83041616e-01, 8.86043121e-01,
            8.89044625e-01, 8.92046129e-01, 8.95047633e-01, 8.98049137e-01,
            9.01050642e-01, 9.04052146e-01, 9.07053650e-01, 9.10055154e-01,
            9.13056658e-01, 9.16058163e-01, 9.19059667e-01, 9.22061171e-01,
            9.25062675e-01, 9.28064179e-01, 9.31065684e-01, 9.34067188e-01,
            9.37068692e-01, 9.40070196e-01, 9.43071700e-01, 9.46073205e-01,
            9.49074709e-01, 9.52076213e-01, 9.55077717e-01, 9.58079221e-01,
            9.60720484e-01, 9.62721487e-01, 9.64722489e-01, 9.66723492e-01,
            9.68724495e-01, 9.70725498e-01, 9.72726501e-01, 9.74727503e-01,
            9.76728506e-01, 9.78729509e-01, 9.80730512e-01, 9.82731515e-01,
            9.84732517e-01, 9.86733520e-01, 9.88734523e-01, 9.90735526e-01,
            9.92736529e-01, 9.94737531e-01, 9.96738534e-01, 9.98739537e-01,
            1.00074054e+00, 1.00274154e+00, 1.00474255e+00, 1.00674355e+00,
            1.00874455e+00, 1.01074555e+00, 1.01274656e+00, 1.01474756e+00,
            1.01674856e+00, 1.01874957e+00, 1.02075057e+00, 1.02275157e+00,
            1.02475257e+00, 1.02675358e+00, 1.02875458e+00, 1.03075558e+00,
            1.03275658e+00, 1.03475759e+00, 1.03675859e+00, 1.03875959e+00,
            1.04038030e+00, 1.04138080e+00, 1.04238130e+00, 1.04338180e+00,
            1.04438230e+00, 1.04538280e+00, 1.04638331e+00, 1.04738381e+00,
            1.04838431e+00, 1.04938481e+00, 1.05038531e+00, 1.05138581e+00,
            1.05238631e+00, 1.05338682e+00, 1.05438732e+00, 1.05538782e+00,
            1.05638832e+00, 1.05738882e+00, 1.05838932e+00, 1.05938982e+00,
            1.06039033e+00, 1.06139083e+00, 1.06239133e+00, 1.06339183e+00,
            1.06439233e+00, 1.06539283e+00, 1.06639333e+00, 1.06739384e+00,
            1.06839434e+00, 1.06939484e+00, 1.07039534e+00, 1.07139584e+00,
            1.07239634e+00, 1.07339684e+00, 1.07439735e+00, 1.07539785e+00,
            1.07639835e+00, 1.07739885e+00, 1.07839935e+00, 1.07939985e+00,
            1.08080071e+00, 1.08280171e+00, 1.08480271e+00, 1.08680372e+00,
            1.08880472e+00, 1.09080572e+00, 1.09280672e+00, 1.09480773e+00,
            1.09680873e+00, 1.09880973e+00, 1.10081074e+00, 1.10281174e+00,
            1.10481274e+00, 1.10681374e+00, 1.10881475e+00, 1.11081575e+00,
            1.11281675e+00, 1.11481776e+00, 1.11681876e+00, 1.11881976e+00,
            1.12082076e+00, 1.12282177e+00, 1.12482277e+00, 1.12682377e+00,
            1.12882478e+00, 1.13082578e+00, 1.13282678e+00, 1.13482778e+00,
            1.13682879e+00, 1.13882979e+00, 1.14083079e+00, 1.14283179e+00,
            1.14483280e+00, 1.14683380e+00, 1.14883480e+00, 1.15083581e+00,
            1.15283681e+00, 1.15483781e+00, 1.15683881e+00, 1.15883982e+00,
            1.16105101e+00, 1.16355224e+00, 1.16605347e+00, 1.16855470e+00,
            1.17105593e+00, 1.17355716e+00, 1.17605839e+00, 1.17855962e+00,
            1.18106085e+00, 1.18356208e+00, 1.18606331e+00, 1.18856454e+00,
            1.19106577e+00, 1.19356700e+00, 1.19606823e+00, 1.19856946e+00,
            1.20107069e+00, 1.20357192e+00, 1.20607315e+00, 1.20857438e+00,
            1.21107561e+00, 1.21357683e+00, 1.21607806e+00, 1.21857929e+00,
            1.22108052e+00, 1.22358175e+00, 1.22608298e+00, 1.22858421e+00,
            1.23108544e+00, 1.23358667e+00, 1.23608790e+00, 1.23858913e+00,
            1.24109036e+00, 1.24359159e+00, 1.24609282e+00, 1.24859405e+00,
            1.25109528e+00, 1.25359651e+00, 1.25609774e+00, 1.25859897e+00,
            1.26110021e+00, 1.26360146e+00, 1.26610271e+00, 1.26860397e+00,
            1.27110522e+00, 1.27360647e+00, 1.27610773e+00, 1.27860898e+00,
            1.28111023e+00, 1.28361149e+00, 1.28611274e+00, 1.28861399e+00,
            1.29111525e+00, 1.29361650e+00, 1.29611776e+00, 1.29861901e+00,
            1.30112026e+00, 1.30362152e+00, 1.30612277e+00, 1.30862402e+00,
            1.31112528e+00, 1.31362653e+00, 1.31612778e+00, 1.31862904e+00,
            1.32113029e+00, 1.32363154e+00, 1.32613280e+00, 1.32863405e+00,
            1.33113530e+00, 1.33363656e+00, 1.33613781e+00, 1.33863906e+00,
            1.34114032e+00, 1.34364157e+00, 1.34614283e+00, 1.34864408e+00,
            1.35114533e+00, 1.35364659e+00, 1.35614784e+00, 1.35864909e+00,
            1.36092028e+00, 1.36292128e+00, 1.36492228e+00, 1.36692329e+00,
            1.36892429e+00, 1.37092529e+00, 1.37292629e+00, 1.37492730e+00,
            1.37692830e+00, 1.37892930e+00, 1.38093031e+00, 1.38293131e+00,
            1.38493231e+00, 1.38693331e+00, 1.38893432e+00, 1.39093532e+00,
            1.39293632e+00, 1.39493732e+00, 1.39693833e+00, 1.39893933e+00,
            1.40094033e+00, 1.40294134e+00, 1.40494234e+00, 1.40694334e+00,
            1.40894434e+00, 1.41094535e+00, 1.41294635e+00, 1.41494735e+00,
            1.41694836e+00, 1.41894936e+00, 1.42095036e+00, 1.42295136e+00,
            1.42495237e+00, 1.42695337e+00, 1.42895437e+00, 1.43095538e+00,
            1.43295638e+00, 1.43495738e+00, 1.43695838e+00, 1.43895939e+00,
            1.44096039e+00, 1.44296139e+00, 1.44496239e+00, 1.44696340e+00,
            1.44896440e+00, 1.45096540e+00, 1.45296641e+00, 1.45496741e+00,
            1.45696841e+00, 1.45896941e+00, 1.46097042e+00, 1.46297142e+00,
            1.46497242e+00, 1.46697343e+00, 1.46897443e+00, 1.47097543e+00,
            1.47297643e+00, 1.47497744e+00, 1.47697844e+00, 1.47897944e+00,
            1.48098045e+00, 1.48298145e+00, 1.48498245e+00, 1.48698345e+00,
            1.48898446e+00, 1.49098546e+00, 1.49298646e+00, 1.49498746e+00,
            1.49698847e+00, 1.49898947e+00, 1.50099047e+00, 1.50299148e+00,
            1.50499248e+00, 1.50699348e+00, 1.50899448e+00, 1.51099549e+00,
            1.51299649e+00, 1.51499749e+00, 1.51699850e+00, 1.51899950e+00,
            1.52075038e+00, 1.52225113e+00, 1.52375188e+00, 1.52525263e+00,
            1.52675338e+00, 1.52825414e+00, 1.52975489e+00, 1.53125564e+00,
            1.53275639e+00, 1.53425714e+00, 1.53575790e+00, 1.53725865e+00,
            1.53875940e+00, 1.54026015e+00, 1.54176091e+00, 1.54326166e+00,
            1.54476241e+00, 1.54626316e+00, 1.54776391e+00, 1.54926467e+00,
            1.55076542e+00, 1.55226617e+00, 1.55376692e+00, 1.55526767e+00,
            1.55676843e+00, 1.55826918e+00, 1.55976993e+00, 1.56127068e+00,
            1.56277143e+00, 1.56427219e+00, 1.56577294e+00, 1.56727369e+00,
            1.56877444e+00, 1.57027520e+00, 1.57177595e+00, 1.57327670e+00,
            1.57477745e+00, 1.57627820e+00, 1.57777896e+00, 1.57927971e+00,
            1.58130077e+00, 1.58380202e+00, 1.58630327e+00, 1.58880453e+00,
            1.59130578e+00, 1.59380703e+00, 1.59630829e+00, 1.59880954e+00,
            1.60131079e+00, 1.60381205e+00, 1.60631330e+00, 1.60881456e+00,
            1.61131581e+00, 1.61381706e+00, 1.61631832e+00, 1.61881957e+00,
            1.62132082e+00, 1.62382208e+00, 1.62632333e+00, 1.62882458e+00,
            1.63132584e+00, 1.63382709e+00, 1.63632834e+00, 1.63882960e+00,
            1.64133085e+00, 1.64383210e+00, 1.64633336e+00, 1.64883461e+00,
            1.65133586e+00, 1.65383712e+00, 1.65633837e+00, 1.65883963e+00,
            1.66134088e+00, 1.66384213e+00, 1.66634339e+00, 1.66884464e+00,
            1.67134589e+00, 1.67384715e+00, 1.67634840e+00, 1.67884965e+00,
            1.68081054e+00, 1.68231130e+00, 1.68381205e+00, 1.68531280e+00,
            1.68681355e+00, 1.68831430e+00, 1.68981506e+00, 1.69131581e+00,
            1.69281656e+00, 1.69431731e+00, 1.69581807e+00, 1.69731882e+00,
            1.69881957e+00, 1.70032032e+00, 1.70182107e+00, 1.70332183e+00,
            1.70482258e+00, 1.70632333e+00, 1.70782408e+00, 1.70932483e+00,
            1.71082559e+00, 1.71232634e+00, 1.71382709e+00, 1.71532784e+00,
            1.71682859e+00, 1.71832935e+00, 1.71983010e+00, 1.72133085e+00,
            1.72283160e+00, 1.72433236e+00, 1.72583311e+00, 1.72733386e+00,
            1.72883461e+00, 1.73033536e+00, 1.73183612e+00, 1.73333687e+00,
            1.73483762e+00, 1.73633837e+00, 1.73783912e+00, 1.73933988e+00,
            1.74112084e+00, 1.74312184e+00, 1.74512284e+00, 1.74712385e+00,
            1.74912485e+00, 1.75112585e+00, 1.75312685e+00, 1.75512786e+00,
            1.75712886e+00, 1.75912986e+00, 1.76113087e+00, 1.76313187e+00,
            1.76513287e+00, 1.76713387e+00, 1.76913488e+00, 1.77113588e+00,
            1.77313688e+00, 1.77513789e+00, 1.77713889e+00, 1.77913989e+00,
            1.78114089e+00, 1.78314190e+00, 1.78514290e+00, 1.78714390e+00,
            1.78914490e+00, 1.79114591e+00, 1.79314691e+00, 1.79514791e+00,
            1.79714892e+00, 1.79914992e+00, 1.80115092e+00, 1.80315192e+00,
            1.80515293e+00, 1.80715393e+00, 1.80915493e+00, 1.81115594e+00,
            1.81315694e+00, 1.81515794e+00, 1.81715894e+00, 1.81915995e+00,
            1.82145119e+00, 1.82395244e+00, 1.82645369e+00, 1.82895495e+00,
            1.83145620e+00, 1.83395745e+00, 1.83645871e+00, 1.83895996e+00,
            1.84146122e+00, 1.84396247e+00, 1.84646372e+00, 1.84896498e+00,
            1.85146623e+00, 1.85396748e+00, 1.85646874e+00, 1.85896999e+00,
            1.86147124e+00, 1.86397250e+00, 1.86647375e+00, 1.86897500e+00,
            1.87147626e+00, 1.87397751e+00, 1.87647876e+00, 1.87898002e+00,
            1.88148127e+00, 1.88398252e+00, 1.88648378e+00, 1.88898503e+00,
            1.89148629e+00, 1.89398754e+00, 1.89648879e+00, 1.89899005e+00,
            1.90149130e+00, 1.90399255e+00, 1.90649381e+00, 1.90899506e+00,
            1.91149631e+00, 1.91399757e+00, 1.91649882e+00, 1.91900007e+00,
            1.92150131e+00, 1.92400254e+00, 1.92650377e+00, 1.92900500e+00,
            1.93150623e+00, 1.93400746e+00, 1.93650869e+00, 1.93900992e+00,
            1.94151115e+00, 1.94401238e+00, 1.94651361e+00, 1.94901484e+00,
            1.95151607e+00, 1.95401730e+00, 1.95651853e+00, 1.95901976e+00,
            1.96152099e+00, 1.96402221e+00, 1.96652344e+00, 1.96902467e+00,
            1.97152590e+00, 1.97402713e+00, 1.97652836e+00, 1.97902959e+00,
            1.98153082e+00, 1.98403205e+00, 1.98653328e+00, 1.98903451e+00,
            1.99153574e+00, 1.99403697e+00, 1.99653820e+00, 1.99903943e+00,
            2.00154066e+00, 2.00404189e+00, 2.00654312e+00, 2.00904435e+00,
            2.01154558e+00, 2.01404681e+00, 2.01654803e+00, 2.01904926e+00,
            2.02155051e+00, 2.02405176e+00, 2.02655302e+00, 2.02905427e+00,
            2.03155552e+00, 2.03405678e+00, 2.03655803e+00, 2.03905928e+00,
            2.04156054e+00, 2.04406179e+00, 2.04656304e+00, 2.04906430e+00,
            2.05156555e+00, 2.05406680e+00, 2.05656806e+00, 2.05906931e+00,
            2.06157056e+00, 2.06407182e+00, 2.06657307e+00, 2.06907433e+00,
            2.07157558e+00, 2.07407683e+00, 2.07657809e+00, 2.07907934e+00,
            2.08158059e+00, 2.08408185e+00, 2.08658310e+00, 2.08908435e+00,
            2.09158561e+00, 2.09408686e+00, 2.09658811e+00, 2.09908937e+00,
            2.10159062e+00, 2.10409187e+00, 2.10659313e+00, 2.10909438e+00,
            2.11159563e+00, 2.11409689e+00, 2.11659814e+00, 2.11909940e+00,
            2.12160065e+00, 2.12410190e+00, 2.12660316e+00, 2.12910441e+00,
            2.13160566e+00, 2.13410692e+00, 2.13660817e+00, 2.13910942e+00,
            2.14161068e+00, 2.14411193e+00, 2.14661318e+00, 2.14911444e+00,
            2.15161569e+00, 2.15411694e+00, 2.15661820e+00, 2.15911945e+00,
            2.16162070e+00, 2.16412196e+00, 2.16662321e+00, 2.16912447e+00,
            2.17162572e+00, 2.17412697e+00, 2.17662823e+00, 2.17912948e+00,
            2.18163073e+00, 2.18413199e+00, 2.18663324e+00, 2.18913449e+00,
            2.19163575e+00, 2.19413700e+00, 2.19663825e+00, 2.19913951e+00,
            2.20164076e+00, 2.20414201e+00, 2.20664327e+00, 2.20914452e+00,
            2.21164577e+00, 2.21414703e+00, 2.21664828e+00, 2.21914954e+00,
            2.22132063e+00, 2.22332163e+00, 2.22532264e+00, 2.22732364e+00,
            2.22932464e+00, 2.23132565e+00, 2.23332665e+00, 2.23532765e+00,
            2.23732865e+00, 2.23932966e+00, 2.24133066e+00, 2.24333166e+00,
            2.24533266e+00, 2.24733367e+00, 2.24933467e+00, 2.25133567e+00,
            2.25333668e+00, 2.25533768e+00, 2.25733868e+00, 2.25933968e+00,
            2.26134069e+00, 2.26334169e+00, 2.26534269e+00, 2.26734370e+00,
            2.26934470e+00, 2.27134570e+00, 2.27334670e+00, 2.27534771e+00,
            2.27734871e+00, 2.27934971e+00, 2.28135072e+00, 2.28335172e+00,
            2.28535272e+00, 2.28735372e+00, 2.28935473e+00, 2.29135573e+00,
            2.29335673e+00, 2.29535773e+00, 2.29735874e+00, 2.29935974e+00,
            2.30102056e+00, 2.30252131e+00, 2.30402206e+00, 2.30552281e+00,
            2.30702357e+00, 2.30852432e+00, 2.31002507e+00, 2.31152582e+00,
            2.31302657e+00, 2.31452733e+00, 2.31602808e+00, 2.31752883e+00,
            2.31902958e+00, 2.32053033e+00, 2.32203109e+00, 2.32353184e+00,
            2.32503259e+00, 2.32653334e+00, 2.32803410e+00, 2.32953485e+00,
            2.33103560e+00, 2.33253635e+00, 2.33403710e+00, 2.33553786e+00,
            2.33703861e+00, 2.33853936e+00, 2.34004011e+00, 2.34154086e+00,
            2.34304162e+00, 2.34454237e+00, 2.34604312e+00, 2.34754387e+00,
            2.34904462e+00, 2.35054538e+00, 2.35204613e+00, 2.35354688e+00,
            2.35504763e+00, 2.35654839e+00, 2.35804914e+00, 2.35954989e+00,
            2.36175107e+00, 2.36425232e+00, 2.36675358e+00, 2.36925483e+00,
            2.37175608e+00, 2.37425734e+00, 2.37675859e+00, 2.37925984e+00,
            2.38176110e+00, 2.38426235e+00, 2.38676360e+00, 2.38926486e+00,
            2.39176611e+00, 2.39426736e+00, 2.39676862e+00, 2.39926987e+00,
            2.40177113e+00, 2.40427238e+00, 2.40677363e+00, 2.40927489e+00,
            2.41177614e+00, 2.41427739e+00, 2.41677865e+00, 2.41927990e+00,
            2.42178115e+00, 2.42428241e+00, 2.42678366e+00, 2.42928491e+00,
            2.43178617e+00, 2.43428742e+00, 2.43678867e+00, 2.43928993e+00,
            2.44179118e+00, 2.44429243e+00, 2.44679369e+00, 2.44929494e+00,
            2.45179620e+00, 2.45429745e+00, 2.45679870e+00, 2.45929996e+00,
            2.46072048e+00, 2.46172099e+00, 2.46272149e+00, 2.46372199e+00,
            2.46472249e+00, 2.46572299e+00, 2.46672349e+00, 2.46772399e+00,
            2.46872449e+00, 2.46972500e+00, 2.47072550e+00, 2.47172600e+00,
            2.47272650e+00, 2.47372700e+00, 2.47472750e+00, 2.47572800e+00,
            2.47672851e+00, 2.47772901e+00, 2.47872951e+00, 2.47973001e+00,
            2.48073051e+00, 2.48173101e+00, 2.48273151e+00, 2.48373202e+00,
            2.48473252e+00, 2.48573302e+00, 2.48673352e+00, 2.48773402e+00,
            2.48873452e+00, 2.48973502e+00, 2.49073553e+00, 2.49173603e+00,
            2.49273653e+00, 2.49373703e+00, 2.49473753e+00, 2.49573803e+00,
            2.49673853e+00, 2.49773904e+00, 2.49873954e+00, 2.49974004e+00,
            2.50222162e+00, 2.50522312e+00, 2.50822463e+00, 2.51122613e+00,
            2.51422764e+00, 2.51722914e+00, 2.52023064e+00, 2.52323215e+00,
            2.52623365e+00, 2.52923516e+00, 2.53223666e+00, 2.53523817e+00,
            2.53823967e+00, 2.54124117e+00, 2.54424268e+00, 2.54724418e+00,
            2.55024569e+00, 2.55324719e+00, 2.55624870e+00, 2.55925020e+00,
            2.56225170e+00, 2.56525321e+00, 2.56825471e+00, 2.57125622e+00,
            2.57425772e+00, 2.57725922e+00, 2.58026073e+00, 2.58326223e+00,
            2.58626374e+00, 2.58926524e+00, 2.59226675e+00, 2.59526825e+00,
            2.59826975e+00, 2.60127126e+00, 2.60427276e+00, 2.60727427e+00,
            2.61027577e+00, 2.61327727e+00, 2.61627878e+00, 2.61928028e+00,
            2.62228177e+00, 2.62528324e+00, 2.62828472e+00, 2.63128619e+00,
            2.63428767e+00, 2.63728914e+00, 2.64029062e+00, 2.64329209e+00,
            2.64629357e+00, 2.64929504e+00, 2.65229652e+00, 2.65529800e+00,
            2.65829947e+00, 2.66130095e+00, 2.66430242e+00, 2.66730390e+00,
            2.67030537e+00, 2.67330685e+00, 2.67630832e+00, 2.67930980e+00,
            2.68231127e+00, 2.68531275e+00, 2.68831422e+00, 2.69131570e+00,
            2.69431718e+00, 2.69731865e+00, 2.70032013e+00, 2.70332160e+00,
            2.70632308e+00, 2.70932455e+00, 2.71232603e+00, 2.71532750e+00,
            2.71832898e+00, 2.72133045e+00, 2.72433193e+00, 2.72733341e+00,
            2.73033488e+00, 2.73333636e+00, 2.73633783e+00, 2.73933931e+00,
            2.74234081e+00, 2.74534231e+00, 2.74834381e+00, 2.75134532e+00,
            2.75434682e+00, 2.75734833e+00, 2.76034983e+00, 2.76335133e+00,
            2.76635284e+00, 2.76935434e+00, 2.77235585e+00, 2.77535735e+00,
            2.77835886e+00, 2.78136036e+00, 2.78436186e+00, 2.78736337e+00,
            2.79036487e+00, 2.79336638e+00, 2.79636788e+00, 2.79936938e+00,
            2.80237089e+00, 2.80537239e+00, 2.80837390e+00, 2.81137540e+00,
            2.81437691e+00, 2.81737841e+00, 2.82037991e+00, 2.82338142e+00,
            2.82638292e+00, 2.82938443e+00, 2.83238593e+00, 2.83538744e+00,
            2.83838894e+00, 2.84139044e+00, 2.84439195e+00, 2.84739345e+00,
            2.85039496e+00, 2.85339646e+00, 2.85639796e+00, 2.85939947e+00,
            2.86200081e+00, 2.86450206e+00, 2.86700332e+00, 2.86950457e+00,
            2.87200583e+00, 2.87450708e+00, 2.87700833e+00, 2.87950959e+00,
            2.88201084e+00, 2.88451209e+00, 2.88701335e+00, 2.88951460e+00,
            2.89201585e+00, 2.89451711e+00, 2.89701836e+00, 2.89951961e+00,
            2.90202087e+00, 2.90452212e+00, 2.90702337e+00, 2.90952463e+00,
            2.91202588e+00, 2.91452713e+00, 2.91702839e+00, 2.91952964e+00,
            2.92203090e+00, 2.92453215e+00, 2.92703340e+00, 2.92953466e+00,
            2.93203591e+00, 2.93453716e+00, 2.93703842e+00, 2.93953967e+00,
            2.94204092e+00, 2.94454218e+00, 2.94704343e+00, 2.94954468e+00,
            2.95204594e+00, 2.95454719e+00, 2.95704844e+00, 2.95954970e+00,
            2.96246114e+00, 2.96546265e+00, 2.96846415e+00, 2.97146565e+00,
            2.97446716e+00, 2.97746866e+00, 2.98047017e+00, 2.98347167e+00,
            2.98647318e+00, 2.98947468e+00, 2.99247618e+00, 2.99547769e+00,
            2.99847919e+00, 3.00148070e+00, 3.00448220e+00, 3.00748370e+00,
            3.01048521e+00, 3.01348671e+00, 3.01648822e+00, 3.01948972e+00,
            3.02249123e+00, 3.02549273e+00, 3.02849423e+00, 3.03149574e+00,
            3.03449724e+00, 3.03749875e+00, 3.04050025e+00, 3.04350175e+00,
            3.04650326e+00, 3.04950476e+00, 3.05250627e+00, 3.05550777e+00,
            3.05850928e+00, 3.06151078e+00, 3.06451228e+00, 3.06751379e+00,
            3.07051529e+00, 3.07351680e+00, 3.07651830e+00, 3.07951981e+00,
            3.08210109e+00, 3.08460234e+00, 3.08710360e+00, 3.08960485e+00,
            3.09210611e+00, 3.09460736e+00, 3.09710861e+00, 3.09960987e+00,
            3.10211112e+00, 3.10461237e+00, 3.10711363e+00, 3.10961488e+00,
            3.11211613e+00, 3.11461739e+00, 3.11711864e+00, 3.11961989e+00,
            3.12212115e+00, 3.12462240e+00, 3.12712365e+00, 3.12962491e+00,
            3.13212616e+00, 3.13462741e+00, 3.13712867e+00, 3.13962992e+00,
            3.14213118e+00, 3.14463243e+00, 3.14713368e+00, 3.14963494e+00,
            3.15213619e+00, 3.15463744e+00, 3.15713870e+00, 3.15963995e+00,
            3.16214120e+00, 3.16464246e+00, 3.16714371e+00, 3.16964496e+00,
            3.17214622e+00, 3.17464747e+00, 3.17714872e+00, 3.17964998e+00,
            3.18258148e+00, 3.18558298e+00, 3.18858449e+00, 3.19158599e+00,
            3.19458749e+00, 3.19758900e+00, 3.20059050e+00, 3.20359201e+00,
            3.20659351e+00, 3.20959502e+00, 3.21259652e+00, 3.21559802e+00,
            3.21859953e+00, 3.22160103e+00, 3.22460254e+00, 3.22760404e+00,
            3.23060554e+00, 3.23360705e+00, 3.23660855e+00, 3.23961006e+00,
            3.24261156e+00, 3.24561307e+00, 3.24861457e+00, 3.25161607e+00,
            3.25461758e+00, 3.25761908e+00, 3.26062059e+00, 3.26362209e+00,
            3.26662360e+00, 3.26962510e+00, 3.27262660e+00, 3.27562811e+00,
            3.27862961e+00, 3.28163112e+00, 3.28463262e+00, 3.28763412e+00,
            3.29063563e+00, 3.29363713e+00, 3.29663864e+00, 3.29964014e+00,
            3.30264165e+00, 3.30564315e+00, 3.30864465e+00, 3.31164616e+00,
            3.31464766e+00, 3.31764917e+00, 3.32065067e+00, 3.32365218e+00,
            3.32665368e+00, 3.32965518e+00, 3.33265669e+00, 3.33565819e+00,
            3.33865970e+00, 3.34166120e+00, 3.34466270e+00, 3.34766421e+00,
            3.35066571e+00, 3.35366722e+00, 3.35666872e+00, 3.35967023e+00,
            3.36267173e+00, 3.36567323e+00, 3.36867474e+00, 3.37167624e+00,
            3.37467775e+00, 3.37767925e+00, 3.38068076e+00, 3.38368226e+00,
            3.38668376e+00, 3.38968527e+00, 3.39268677e+00, 3.39568828e+00,
            3.39868978e+00, 3.40169128e+00, 3.40469279e+00, 3.40769429e+00,
            3.41069580e+00, 3.41369730e+00, 3.41669881e+00, 3.41970031e+00,
            3.42090060e+00, 3.42190111e+00, 3.42290161e+00, 3.42390211e+00,
            3.42490261e+00, 3.42590311e+00, 3.42690361e+00, 3.42790411e+00,
            3.42890462e+00, 3.42990512e+00, 3.43090562e+00, 3.43190612e+00,
            3.43290662e+00, 3.43390712e+00, 3.43490762e+00, 3.43590813e+00,
            3.43690863e+00, 3.43790913e+00, 3.43890963e+00, 3.43991013e+00,
            3.44091063e+00, 3.44191113e+00, 3.44291164e+00, 3.44391214e+00,
            3.44491264e+00, 3.44591314e+00, 3.44691364e+00, 3.44791414e+00,
            3.44891464e+00, 3.44991515e+00, 3.45091565e+00, 3.45191615e+00,
            3.45291665e+00, 3.45391715e+00, 3.45491765e+00, 3.45591815e+00,
            3.45691866e+00, 3.45791916e+00, 3.45891966e+00, 3.45992016e+00,
            3.46276198e+00, 3.46576349e+00, 3.46876499e+00, 3.47176649e+00,
            3.47476800e+00, 3.47776950e+00, 3.48077101e+00, 3.48377251e+00,
            3.48677402e+00, 3.48977552e+00, 3.49277702e+00, 3.49577853e+00,
            3.49878003e+00, 3.50178154e+00, 3.50478304e+00, 3.50778455e+00,
            3.51078605e+00, 3.51378755e+00, 3.51678906e+00, 3.51979056e+00,
            3.52279207e+00, 3.52579357e+00, 3.52879507e+00, 3.53179658e+00,
            3.53479808e+00, 3.53779959e+00, 3.54080109e+00, 3.54380260e+00,
            3.54680410e+00, 3.54980560e+00, 3.55280711e+00, 3.55580861e+00,
            3.55881012e+00, 3.56181162e+00, 3.56481313e+00, 3.56781463e+00,
            3.57081613e+00, 3.57381764e+00, 3.57681914e+00, 3.57982065e+00,
            3.58235177e+00, 3.58485300e+00, 3.58735423e+00, 3.58985546e+00,
            3.59235669e+00, 3.59485792e+00, 3.59735915e+00, 3.59986038e+00,
            3.60236161e+00, 3.60486284e+00, 3.60736406e+00, 3.60986529e+00,
            3.61236652e+00, 3.61486775e+00, 3.61736898e+00, 3.61987021e+00,
            3.62237144e+00, 3.62487267e+00, 3.62737390e+00, 3.62987513e+00,
            3.63237636e+00, 3.63487759e+00, 3.63737882e+00, 3.63988005e+00,
            3.64238128e+00, 3.64488251e+00, 3.64738374e+00, 3.64988497e+00,
            3.65238620e+00, 3.65488743e+00, 3.65738866e+00, 3.65988988e+00,
            3.66239111e+00, 3.66489234e+00, 3.66739357e+00, 3.66989480e+00,
            3.67239603e+00, 3.67489726e+00, 3.67739849e+00, 3.67989972e+00,
            3.68240097e+00, 3.68490223e+00, 3.68740348e+00, 3.68990473e+00,
            3.69240599e+00, 3.69490724e+00, 3.69740849e+00, 3.69990975e+00,
            3.70241100e+00, 3.70491225e+00, 3.70741351e+00, 3.70991476e+00,
            3.71241602e+00, 3.71491727e+00, 3.71741852e+00, 3.71991978e+00,
            3.72242103e+00, 3.72492228e+00, 3.72742354e+00, 3.72992479e+00,
            3.73242604e+00, 3.73492730e+00, 3.73742855e+00, 3.73992980e+00,
            3.74243106e+00, 3.74493231e+00, 3.74743356e+00, 3.74993482e+00,
            3.75243607e+00, 3.75493732e+00, 3.75743858e+00, 3.75993983e+00,
            3.76244109e+00, 3.76494234e+00, 3.76744359e+00, 3.76994485e+00,
            3.77244610e+00, 3.77494735e+00, 3.77744861e+00, 3.77994986e+00,
            3.78245111e+00, 3.78495237e+00, 3.78745362e+00, 3.78995487e+00,
            3.79245613e+00, 3.79495738e+00, 3.79745863e+00, 3.79995989e+00,
            3.80246114e+00, 3.80496239e+00, 3.80746365e+00, 3.80996490e+00,
            3.81246616e+00, 3.81496741e+00, 3.81746866e+00, 3.81996992e+00,
            3.82247117e+00, 3.82497242e+00, 3.82747368e+00, 3.82997493e+00,
            3.83247618e+00, 3.83497744e+00, 3.83747869e+00, 3.83997994e+00,
            3.84248120e+00, 3.84498245e+00, 3.84748370e+00, 3.84998496e+00,
            3.85248621e+00, 3.85498746e+00, 3.85748872e+00, 3.85998997e+00,
            3.86249123e+00, 3.86499248e+00, 3.86749373e+00, 3.86999499e+00,
            3.87249624e+00, 3.87499749e+00, 3.87749875e+00, 3.88000000e+00
        ]),
        'x2sys':
        np.array([
            0.36, 0.36250128, 0.36500255, 0.36750383, 0.37000511, 0.37250639,
            0.37500766, 0.37750894, 0.38002044, 0.38502299, 0.39002555,
            0.3950281, 0.40003066, 0.40503297, 0.41003529, 0.4150376,
            0.42003992, 0.42504223, 0.43004455, 0.43504686, 0.44002459,
            0.44252587, 0.44502715, 0.44752842, 0.4500297, 0.45253098,
            0.45503226, 0.45753353, 0.46006962, 0.46507218, 0.47007473,
            0.47507729, 0.48003992, 0.4825412, 0.48504248, 0.48754375,
            0.49004503, 0.49254631, 0.49504759, 0.49754886, 0.50010028,
            0.50510284, 0.51010539, 0.51510795, 0.5201105, 0.52511306,
            0.53011561, 0.53511817, 0.54012072, 0.54512328, 0.55012583,
            0.55512839, 0.56013093, 0.565133, 0.57013508, 0.57513715,
            0.58011139, 0.5841134, 0.5881154, 0.59211741, 0.59611942,
            0.60012142, 0.60412343, 0.60812543, 0.61212744, 0.61612944,
            0.62013145, 0.62413346, 0.62813546, 0.63213747, 0.63613947,
            0.64014148, 0.64414348, 0.64814549, 0.65214749, 0.6561495,
            0.66015151, 0.66415351, 0.66815552, 0.67215752, 0.67615953,
            0.68016153, 0.68416354, 0.68816554, 0.69216755, 0.69616956,
            0.70017156, 0.70417357, 0.70817557, 0.71217758, 0.71617958,
            0.72018159, 0.7241836, 0.7281856, 0.73218761, 0.73618961,
            0.74047905, 0.75048416, 0.76048927, 0.77049438, 0.78024974,
            0.7852523, 0.79025485, 0.79525741, 0.80025996, 0.80526252,
            0.81026507, 0.81526763, 0.82027018, 0.82527274, 0.83027529,
            0.83527785, 0.8402804, 0.84528296, 0.85028551, 0.85528807,
            0.86014531, 0.86264659, 0.86514787, 0.86764914, 0.87015042,
            0.8726517, 0.87515298, 0.87765425, 0.88062207, 0.89062622,
            0.90063037, 0.91063452, 0.92021291, 0.92354795, 0.92688298,
            0.93021802, 0.93355306, 0.93688809, 0.94022313, 0.94355817,
            0.9468932, 0.95022824, 0.95356328, 0.95689831, 0.96017501,
            0.96267629, 0.96517757, 0.96767885, 0.97018012, 0.9726814,
            0.97518268, 0.97768396, 0.98037047, 0.98537302, 0.99037558,
            0.99537813, 1.00038069, 1.00538324, 1.0103858, 1.01538835,
            1.0202606, 1.02359553, 1.02693046, 1.03026539, 1.03360032,
            1.03693525, 1.04027018, 1.04360511, 1.04694004, 1.05027497,
            1.0536099, 1.05694483, 1.06083929, 1.0708444, 1.08084951,
            1.09085462, 1.10042987, 1.10543242, 1.11043498, 1.11543753,
            1.12044009, 1.12544264, 1.1304452, 1.13544775, 1.14045031,
            1.14545286, 1.15045542, 1.15545797, 1.16046053, 1.16546308,
            1.17046564, 1.17546819, 1.18047075, 1.1854733, 1.19047586,
            1.19547841, 1.20048097, 1.20548352, 1.21048608, 1.21548863,
            1.22098228, 1.23098643, 1.24099058, 1.25099473, 1.26099898,
            1.27100409, 1.2810092, 1.29101431, 1.30008495, 1.30091871,
            1.30175247, 1.30258623, 1.30341999, 1.30425375, 1.30508751,
            1.30592127, 1.30675502, 1.30758878, 1.30842254, 1.3092563,
            1.31009006, 1.31092382, 1.31175758, 1.31259134, 1.3134251,
            1.31425886, 1.31509262, 1.31592638, 1.31676013, 1.31759389,
            1.31842765, 1.31926141, 1.320571, 1.32557332, 1.33057563,
            1.33557795, 1.34058026, 1.34558258, 1.35058489, 1.35558721,
            1.36058955, 1.3655921, 1.37059466, 1.37559721, 1.38059977,
            1.38560232, 1.39060488, 1.39560743, 1.40060999, 1.40561254,
            1.4106151, 1.41561765, 1.42020674, 1.42187425, 1.42354177,
            1.42520929, 1.42687681, 1.42854433, 1.43021185, 1.43187936,
            1.43354688, 1.4352144, 1.43688192, 1.43854944, 1.44195261,
            1.45696027, 1.47196794, 1.4869756, 1.50033054, 1.50283175,
            1.50533297, 1.50783419, 1.51033541, 1.51283662, 1.51533784,
            1.51783906, 1.52034028, 1.52284149, 1.52534271, 1.52784393,
            1.53034515, 1.53284636, 1.53534758, 1.5378488, 1.54035003,
            1.5428513, 1.54535258, 1.54785386, 1.55035514, 1.55285641,
            1.55535769, 1.55785897, 1.56036025, 1.56286152, 1.5653628,
            1.56786408, 1.57036536, 1.57286663, 1.57536791, 1.57786919,
            1.58074092, 1.58574338, 1.59074583, 1.59574829, 1.60075075,
            1.60575321, 1.61075567, 1.61575813, 1.62076059, 1.62576305,
            1.63076551, 1.63576797, 1.64077042, 1.64577288, 1.65077534,
            1.6557778, 1.66078026, 1.66578272, 1.67078518, 1.67578764,
            1.68035914, 1.68263301, 1.68490688, 1.68718075, 1.68945461,
            1.69172848, 1.69400235, 1.69627622, 1.69855009, 1.70082396,
            1.70309783, 1.7053717, 1.70764556, 1.70991943, 1.7121933,
            1.71446717, 1.71674104, 1.71901491, 1.72128878, 1.72356265,
            1.72583651, 1.72811038, 1.73038425, 1.73265812, 1.73493199,
            1.73720586, 1.73947973, 1.7417536, 1.74402747, 1.74630133,
            1.7485752, 1.75084907, 1.75312294, 1.75539681, 1.75767068,
            1.75994455, 1.76221842, 1.76449228, 1.76676615, 1.76904002,
            1.77131389, 1.77358776, 1.77586163, 1.7781355, 1.78054036,
            1.78354187, 1.78654337, 1.78954488, 1.79254638, 1.79554788,
            1.79854939, 1.80155089, 1.8045524, 1.8075539, 1.8105554,
            1.81355691, 1.81655841, 1.81955992, 1.82256142, 1.82556293,
            1.82856443, 1.83156593, 1.83456744, 1.83756894, 1.84057045,
            1.84357195, 1.84657346, 1.84957496, 1.85257646, 1.85557797,
            1.85857947, 1.86158098, 1.86458248, 1.86758398, 1.87058549,
            1.87358699, 1.8765885, 1.87959, 1.88259151, 1.88559301, 1.88859451,
            1.89159602, 1.89459752, 1.89759903, 1.90080071, 1.90480271,
            1.90880472, 1.91280672, 1.91680873, 1.92081074, 1.92481274,
            1.92881475, 1.93281675, 1.93681876, 1.94082076, 1.94482277,
            1.94882478, 1.95282678, 1.95682879, 1.96083079, 1.9648328,
            1.9688348, 1.97283681, 1.97683881, 1.98084082, 1.98484283,
            1.98884483, 1.99284684, 1.99684884, 2.00085085, 2.00485285,
            2.00885486, 2.01285686, 2.01685887, 2.02086088, 2.02486288,
            2.02886489, 2.03286689, 2.0368689, 2.0408709, 2.04487291,
            2.04887492, 2.05287692, 2.05687893, 2.06088093, 2.06488294,
            2.06888494, 2.07288695, 2.07688895, 2.08089096, 2.08489297,
            2.08889497, 2.09289698, 2.09689898, 2.10090099, 2.10490299,
            2.108905, 2.11290701, 2.11690901, 2.12091102, 2.12491302,
            2.12891503, 2.13291703, 2.13691904, 2.14092104, 2.14492305,
            2.14892506, 2.15292706, 2.15692907, 2.16093107, 2.16493308,
            2.16893508, 2.17293709, 2.17693909, 2.1809411, 2.18494311,
            2.18894511, 2.19294712, 2.19694912, 2.20095113, 2.20495313,
            2.20895514, 2.21295715, 2.21695915, 2.22048057, 2.22248156,
            2.22448254, 2.22648352, 2.22848451, 2.23048549, 2.23248648,
            2.23448746, 2.23648844, 2.23848943, 2.24049041, 2.24249139,
            2.24449238, 2.24649336, 2.24849434, 2.25049533, 2.25249631,
            2.2544973, 2.25649828, 2.25849926, 2.26050025, 2.26250123,
            2.26450221, 2.2665032, 2.26850418, 2.27050516, 2.27250615,
            2.27450713, 2.27650811, 2.2785091, 2.28051008, 2.28251107,
            2.28451205, 2.28651303, 2.28851402, 2.290515, 2.29251598,
            2.29451697, 2.29651795, 2.29851893, 2.30077988, 2.30378139,
            2.30678289, 2.3097844, 2.3127859, 2.31578741, 2.31878891,
            2.32179041, 2.32479192, 2.32779342, 2.33079493, 2.33379643,
            2.33679794, 2.33979944, 2.34280094, 2.34580245, 2.34880395,
            2.35180546, 2.35480696, 2.35780846, 2.36080997, 2.36381147,
            2.36681298, 2.36981448, 2.37281599, 2.37581749, 2.37881899,
            2.3818205, 2.384822, 2.38782351, 2.39082501, 2.39382652,
            2.39682802, 2.39982952, 2.40283103, 2.40583253, 2.40883404,
            2.41183554, 2.41483704, 2.41783855, 2.42084005, 2.42384156,
            2.42684306, 2.42984457, 2.43284607, 2.43584757, 2.43884908,
            2.44185058, 2.44485209, 2.44785359, 2.4508551, 2.4538566,
            2.4568581, 2.45985961, 2.46286111, 2.46586262, 2.46886412,
            2.47186562, 2.47486713, 2.47786863, 2.48087014, 2.48387164,
            2.48687315, 2.48987465, 2.49287615, 2.49587766, 2.49887916,
            2.50188067, 2.50488217, 2.50788367, 2.51088518, 2.51388668,
            2.51688819, 2.51988969, 2.5228912, 2.5258927, 2.5288942,
            2.53189571, 2.53489721, 2.53789872, 2.54090022, 2.54390173,
            2.54690323, 2.54990473, 2.55290624, 2.55590774, 2.55890925,
            2.56191075, 2.56491225, 2.56791376, 2.57091526, 2.57391677,
            2.57691827, 2.57991978, 2.58292128, 2.58592278, 2.58892429,
            2.59192579, 2.5949273, 2.5979288, 2.60093031, 2.60393181,
            2.60693331, 2.60993482, 2.61293632, 2.61593783, 2.61893933,
            2.62194083, 2.62494234, 2.62794384, 2.63094535, 2.63394685,
            2.63694836, 2.63994986, 2.64295136, 2.64595287, 2.64895437,
            2.65195588, 2.65495738, 2.65795889, 2.66112045, 2.66462221,
            2.66812396, 2.67162572, 2.67512747, 2.67862923, 2.68213098,
            2.68563274, 2.68913449, 2.69263625, 2.696138, 2.69963976,
            2.70314151, 2.70664327, 2.71014502, 2.71364678, 2.71714853,
            2.72065029, 2.72415204, 2.7276538, 2.73115555, 2.73465731,
            2.73815906, 2.74166082, 2.74516257, 2.74866433, 2.75216608,
            2.75566784, 2.75916959, 2.76267135, 2.7661731, 2.76967486,
            2.77317661, 2.77667837, 2.78018012, 2.78368188, 2.78718363,
            2.79068539, 2.79418714, 2.7976889, 2.80136074, 2.80536275,
            2.80936475, 2.81336676, 2.81736877, 2.82137077, 2.82537278,
            2.82937478, 2.83337679, 2.83737879, 2.8413808, 2.8453828,
            2.84938481, 2.85338682, 2.85738882, 2.86139083, 2.86539283,
            2.86939484, 2.87339684, 2.87739885, 2.88140086, 2.88540286,
            2.88940487, 2.89340687, 2.89740888, 2.90141088, 2.90541289,
            2.90941489, 2.9134169, 2.91741891, 2.92142091, 2.92542292,
            2.92942492, 2.93342693, 2.93742893, 2.94143094, 2.94543295,
            2.94943495, 2.95343696, 2.95743896, 2.96126085, 2.9647626,
            2.96826436, 2.97176611, 2.97526787, 2.97876962, 2.98227138,
            2.98577313, 2.98927489, 2.99277664, 2.9962784, 2.99978015,
            3.00328191, 3.00678366, 3.01028542, 3.01378717, 3.01728893,
            3.02079068, 3.02429243, 3.02779419, 3.03129594, 3.0347977,
            3.03829945, 3.04180121, 3.04530296, 3.04880472, 3.05230647,
            3.05580823, 3.05930998, 3.06281174, 3.06631349, 3.06981525,
            3.073317, 3.07681876, 3.08032051, 3.08382227, 3.08732402,
            3.09082578, 3.09432753, 3.09782929, 3.10057045, 3.1020712,
            3.10357195, 3.1050727, 3.10657346, 3.10807421, 3.10957496,
            3.11107571, 3.11257646, 3.11407722, 3.11557797, 3.11707872,
            3.11857947, 3.12008022, 3.12158098, 3.12308173, 3.12458248,
            3.12608323, 3.12758398, 3.12908474, 3.13058549, 3.13208624,
            3.13358699, 3.13508775, 3.1365885, 3.13808925, 3.13959, 3.14109075,
            3.14259151, 3.14409226, 3.14559301, 3.14709376, 3.14859451,
            3.15009527, 3.15159602, 3.15309677, 3.15459752, 3.15609827,
            3.15759903, 3.15909978, 3.16120106, 3.16420257, 3.16720407,
            3.17020557, 3.17320708, 3.17620858, 3.17921009, 3.18221159,
            3.1852131, 3.1882146, 3.1912161, 3.19421761, 3.19721911,
            3.20022062, 3.20322212, 3.20622362, 3.20922513, 3.21222663,
            3.21522814, 3.21822964, 3.22123115, 3.22423265, 3.22723415,
            3.23023566, 3.23323716, 3.23623867, 3.23924017, 3.24224168,
            3.24524318, 3.24824468, 3.25124619, 3.25424769, 3.2572492,
            3.2602507, 3.2632522, 3.26625371, 3.26925521, 3.27225672,
            3.27525822, 3.27825973, 3.28147142, 3.28497314, 3.28847486,
            3.29197658, 3.29547831, 3.29898003, 3.30248175, 3.30598347,
            3.30948519, 3.31298691, 3.31648863, 3.31999036, 3.32349208,
            3.3269938, 3.33049552, 3.33399724, 3.33749896, 3.34100068,
            3.3445024, 3.34800413, 3.35150585, 3.35500757, 3.35850929,
            3.36201101, 3.36551273, 3.36901445, 3.37251618, 3.3760179,
            3.37951962, 3.38302134, 3.38652306, 3.39002478, 3.3935265,
            3.39702822, 3.40052995, 3.40403167, 3.40753339, 3.41103511,
            3.41453683, 3.41803855, 3.42132025, 3.42432175, 3.42732326,
            3.43032476, 3.43332626, 3.43632777, 3.43932927, 3.44233078,
            3.44533228, 3.44833379, 3.45133529, 3.45433679, 3.4573383,
            3.4603398, 3.46334131, 3.46634281, 3.46934431, 3.47234582,
            3.47534732, 3.47834883, 3.48135033, 3.48435184, 3.48735334,
            3.49035484, 3.49335635, 3.49635785, 3.49935936, 3.50236086,
            3.50536237, 3.50836387, 3.51136537, 3.51436688, 3.51736838,
            3.52036989, 3.52337139, 3.52637289, 3.5293744, 3.5323759,
            3.53537741, 3.53837891, 3.54161049, 3.54511224, 3.54861399,
            3.55211575, 3.5556175, 3.55911926, 3.56262101, 3.56612277,
            3.56962452, 3.57312628, 3.57662803, 3.58012979, 3.58363154,
            3.5871333, 3.59063505, 3.59413681, 3.59763856, 3.60114032,
            3.60464207, 3.60814383, 3.61164558, 3.61514734, 3.61864909,
            3.62215085, 3.6256526, 3.62915436, 3.63265611, 3.63615787,
            3.63965962, 3.64316138, 3.64666313, 3.65016489, 3.65366664,
            3.6571684, 3.66067015, 3.66417191, 3.66767366, 3.67117542,
            3.67467717, 3.67817893, 3.68144058, 3.68444209, 3.68744359,
            3.6904451, 3.6934466, 3.6964481, 3.69944961, 3.70245111,
            3.70545262, 3.70845412, 3.71145563, 3.71445713, 3.71745863,
            3.72046014, 3.72346164, 3.72646315, 3.72946465, 3.73246616,
            3.73546766, 3.73846916, 3.74147067, 3.74447217, 3.74747368,
            3.75047518, 3.75347668, 3.75647819, 3.75947969, 3.7624812,
            3.7654827, 3.76848421, 3.77148571, 3.77448721, 3.77748872,
            3.78049022, 3.78349173, 3.78649323, 3.78949474, 3.79249624,
            3.79549774, 3.79849925, 3.80150075, 3.80450226, 3.80750376,
            3.81050526, 3.81350677, 3.81650827, 3.81950978, 3.82251128,
            3.82551279, 3.82851429, 3.83151579, 3.8345173, 3.8375188,
            3.84052031, 3.84352181, 3.84652332, 3.84952482, 3.85252632,
            3.85552783, 3.85852933, 3.86153084, 3.86453234, 3.86753384,
            3.87053535, 3.87353685, 3.87653836, 3.87953986, 3.88254137,
            3.88554287, 3.88854437, 3.89154588, 3.89454738, 3.89754889,
            3.90055039, 3.9035519, 3.9065534, 3.9095549, 3.91255641,
            3.91555791, 3.91855942, 3.92286169, 3.92836444, 3.9338672,
            3.93936996, 3.94487272, 3.95037548, 3.95587823, 3.96138099,
            3.96688375, 3.97238651, 3.97788926, 3.98339202, 3.98889478,
            3.99439754, 3.9999003, 4.00540305, 4.01090581, 4.01640857,
            4.02191133, 4.02741408, 4.03291684, 4.0384196, 4.04392236,
            4.04942511, 4.05492787, 4.06043063, 4.06593339, 4.07143615,
            4.0769389, 4.08244166, 4.08794442, 4.09344718, 4.09894993,
            4.10445269, 4.10995545, 4.11545821, 4.12096096, 4.12646372,
            4.13196648, 4.13746924, 4.14094563, 4.14269651, 4.14444739,
            4.14619827, 4.14794914, 4.14970002, 4.1514509, 4.15320178,
            4.15495265, 4.15670353, 4.15845441, 4.16020529, 4.16195616,
            4.16370704, 4.16545792, 4.1672088, 4.16895967, 4.17071055,
            4.17246143, 4.17421231, 4.17596318, 4.17771406, 4.17946494,
            4.18121582, 4.18296669, 4.18471757, 4.18646845, 4.18821933,
            4.1899702, 4.19172108, 4.19347196, 4.19522284, 4.19697371,
            4.19872459, 4.20047547, 4.20222635, 4.20397722, 4.2057281,
            4.20747898, 4.20922986, 4.21098073, 4.21273161, 4.21448249,
            4.21623337, 4.21798424, 4.21973512, 4.221486, 4.22323688,
            4.22498775, 4.22673863, 4.22848951, 4.23024038, 4.23199126,
            4.23374214, 4.23549302, 4.23724389, 4.23899477, 4.24074565,
            4.24249653, 4.2442474, 4.24599828, 4.24774916, 4.24950004,
            4.25125091, 4.25300179, 4.25475267, 4.25650355, 4.25825442,
            4.2600053, 4.26175618, 4.26350706, 4.26525793, 4.26700881,
            4.26875969, 4.27051057, 4.27226144, 4.27401232, 4.2757632,
            4.27751408, 4.27926495, 4.28203166, 4.28553342, 4.28903517,
            4.29253693, 4.29603868, 4.29954044, 4.30304219, 4.30654395,
            4.3100457, 4.31354746, 4.31704921, 4.32055097, 4.32405272,
            4.32755448, 4.33105623, 4.33455799, 4.33805974, 4.3415615,
            4.34506325, 4.34856501, 4.35206676, 4.35556852, 4.35907027,
            4.36257203, 4.36607378, 4.36957553, 4.37307729, 4.37657904,
            4.3800808, 4.38358255, 4.38708431, 4.39058606, 4.39408782,
            4.39758957, 4.40109133, 4.40459308, 4.40809484, 4.41159659,
            4.41509835, 4.4186001, 4.42180158, 4.42480305, 4.42780453,
            4.430806, 4.43380748, 4.43680895, 4.43981043, 4.4428119,
            4.44581338, 4.44881485, 4.45181633, 4.45481781, 4.45781928,
            4.46082076, 4.46382223, 4.46682371, 4.46982518, 4.47282666,
            4.47582813, 4.47882961, 4.48183108, 4.48483256, 4.48783403,
            4.49083551, 4.49383699, 4.49683846, 4.49983994, 4.50284141,
            4.50584289, 4.50884436, 4.51184584, 4.51484731, 4.51784879,
            4.52085026, 4.52385174, 4.52685322, 4.52985469, 4.53285617,
            4.53585764, 4.53885912, 4.54186061, 4.54486211, 4.54786362,
            4.55086512, 4.55386663, 4.55686813, 4.55986964, 4.56287114,
            4.56587264, 4.56887415, 4.57187565, 4.57487716, 4.57787866,
            4.58088017, 4.58388167, 4.58688317, 4.58988468, 4.59288618,
            4.59588769, 4.59888919, 4.60189069, 4.6048922, 4.6078937,
            4.61089521, 4.61389671, 4.61689822, 4.61989972, 4.62290122,
            4.62590273, 4.62890423, 4.63190574, 4.63490724, 4.63790874,
            4.64091025, 4.64391175, 4.64691326, 4.64991476, 4.65291627,
            4.65591777, 4.65891927, 4.66192078, 4.66492228, 4.66792379,
            4.67092529, 4.6739268, 4.6769283, 4.6799298, 4.68293131,
            4.68593281, 4.68893432, 4.69193582, 4.69493732, 4.69793883,
            4.70094033, 4.70394184, 4.70694334, 4.70994485, 4.71294635,
            4.71594785, 4.71894936, 4.72195086, 4.72495237, 4.72795387,
            4.73095538, 4.73395688, 4.73695838, 4.73995989, 4.74296139,
            4.7459629, 4.7489644, 4.7519659, 4.75496741, 4.75796891,
            4.76097042, 4.76397192, 4.76697343, 4.76997493, 4.77297643,
            4.77597794, 4.77897944, 4.78297142, 4.78747368, 4.79197593,
            4.79647819, 4.80098045, 4.8054827, 4.80998496, 4.81448721,
            4.81898947, 4.82349173, 4.82799398, 4.83249624, 4.8369985,
            4.84150075, 4.84600301, 4.85050526, 4.85500752, 4.85950978,
            4.86401203, 4.86851429, 4.87301655, 4.8775188, 4.88202106,
            4.88652332, 4.89102557, 4.89552783, 4.90003008, 4.90453234,
            4.9090346, 4.91353685, 4.91803911, 4.92254137, 4.92704362,
            4.93154588, 4.93604813, 4.94055039, 4.94505265, 4.9495549,
            4.95405716, 4.95855942, 4.96102056, 4.96252131, 4.96402206,
            4.96552281, 4.96702357, 4.96852432, 4.97002507, 4.97152582,
            4.97302657, 4.97452733, 4.97602808, 4.97752883, 4.97902958,
            4.98053033, 4.98203109, 4.98353184, 4.98503259, 4.98653334,
            4.9880341, 4.98953485, 4.9910356, 4.99253635, 4.9940371,
            4.99553786, 4.99703861, 4.99853936, 5.00004011, 5.00154086,
            5.00304162, 5.00454237, 5.00604312, 5.00754387, 5.00904462,
            5.01054538, 5.01204613, 5.01354688, 5.01504763, 5.01654839,
            5.01804914, 5.01954989, 5.0224515, 5.02595325, 5.02945501,
            5.03295676, 5.03645852, 5.03996027, 5.04346203, 5.04696378,
            5.05046554, 5.05396729, 5.05746905, 5.0609708, 5.06447256,
            5.06797431, 5.07147607, 5.07497782, 5.07847958, 5.08198133,
            5.08548309, 5.08898484, 5.0924866, 5.09598835, 5.0994901,
            5.10299186, 5.10649361, 5.10999537, 5.11349712, 5.11699888,
            5.12050063, 5.12400239, 5.12750414, 5.1310059, 5.13450765,
            5.13800941, 5.14151116, 5.14501292, 5.14851467, 5.15201643,
            5.15551818, 5.15901994, 5.16324218, 5.16774443, 5.17224669,
            5.17674895, 5.1812512, 5.18575346, 5.19025571, 5.19475797,
            5.19926023, 5.20376248, 5.20826474, 5.212767, 5.21726925,
            5.22177151, 5.22627377, 5.23077602, 5.23527828, 5.23978053,
            5.24428279, 5.24878505, 5.2532873, 5.25778956, 5.26229182,
            5.26679407, 5.27129633, 5.27579858, 5.28030084, 5.2848031,
            5.28930535, 5.29380761, 5.29830987, 5.30281212, 5.30731438,
            5.31181663, 5.31631889, 5.32082115, 5.3253234, 5.32982566,
            5.33432792, 5.33883017, 5.34185135, 5.3443526, 5.34685386,
            5.34935511, 5.35185636, 5.35435762, 5.35685887, 5.35936012,
            5.36186138, 5.36436263, 5.36686388, 5.36936514, 5.37186639,
            5.37436765, 5.3768689, 5.37937015, 5.38187141, 5.38437266,
            5.38687391, 5.38937517, 5.39187642, 5.39437767, 5.39687893,
            5.39938018, 5.40188143, 5.40438269, 5.40688394, 5.40938519,
            5.41188645, 5.4143877, 5.41688895, 5.41939021, 5.42189146,
            5.42439272, 5.42689397, 5.42939522, 5.43189648, 5.43439773,
            5.43689898, 5.43940024, 5.44190147, 5.4444027, 5.44690393,
            5.44940516, 5.45190639, 5.45440762, 5.45690885, 5.45941008,
            5.46191131, 5.46441254, 5.46691377, 5.469415, 5.47191623,
            5.47441746, 5.47691868, 5.47941991, 5.48192114, 5.48442237,
            5.4869236, 5.48942483, 5.49192606, 5.49442729, 5.49692852,
            5.49942975, 5.50193098, 5.50443221, 5.50693344, 5.50943467,
            5.5119359, 5.51443713, 5.51693836, 5.51943959, 5.52194082,
            5.52444205, 5.52694328, 5.5294445, 5.53194573, 5.53444696,
            5.53694819, 5.53944942, 5.54390134, 5.54890385, 5.55390636,
            5.55890886, 5.56391137, 5.56891388, 5.57391638, 5.57891889,
            5.5839214, 5.5889239, 5.59392641, 5.59892892, 5.60393143,
            5.60893393, 5.61393644, 5.61893895, 5.62394145, 5.62894396,
            5.63394647, 5.63894897, 5.64395148, 5.64895399, 5.6539565,
            5.658959, 5.66396151, 5.66896402, 5.67396652, 5.67896903,
            5.68397154, 5.68897404, 5.69397655, 5.69897906, 5.70398157,
            5.70898407, 5.71398658, 5.71898909, 5.72399159, 5.7289941,
            5.73399661, 5.73899912, 5.74240097, 5.74540248, 5.74840398,
            5.75140549, 5.75440699, 5.75740849, 5.76041, 5.7634115, 5.76641301,
            5.76941451, 5.77241602, 5.77541752, 5.77841902, 5.78142053,
            5.78442203, 5.78742354, 5.79042504, 5.79342654, 5.79642805,
            5.79942955, 5.80243106, 5.80543256, 5.80843407, 5.81143557,
            5.81443707, 5.81743858, 5.82044008, 5.82344159, 5.82644309,
            5.8294446, 5.8324461, 5.8354476, 5.83844911, 5.84145061,
            5.84445212, 5.84745362, 5.85045512, 5.85345663, 5.85645813,
            5.85945964, 5.86328152, 5.86728353, 5.87128553, 5.87528754,
            5.87928954, 5.88329155, 5.88729356, 5.89129556, 5.89529757,
            5.89929957, 5.90330158, 5.90730358, 5.91130559, 5.91530759,
            5.9193096, 5.92331161, 5.92731361, 5.93131562, 5.93531762,
            5.93931963, 5.94332163, 5.94732364, 5.95132565, 5.95532765,
            5.95932966, 5.96333166, 5.96733367, 5.97133567, 5.97533768,
            5.97933968, 5.98334169, 5.9873437, 5.9913457, 5.99534771,
            5.99934971, 6.00335172, 6.00735372, 6.01135573, 6.01535773,
            6.01935974, 6.02504262, 6.03104563, 6.03704864, 6.04305164,
            6.04905465, 6.05505766, 6.06106067, 6.06706368, 6.07306669,
            6.07906969, 6.0850727, 6.09107571, 6.09707872, 6.10308173,
            6.10908474, 6.11508775, 6.12109075, 6.12709376, 6.13309677,
            6.13909978, 6.14510279, 6.1511058, 6.1571088, 6.16311181,
            6.16911482, 6.17511783, 6.18112084, 6.18712385, 6.19312685,
            6.19912986, 6.20513287, 6.21113588, 6.21713889, 6.2231419,
            6.2291449, 6.23514791, 6.24115092, 6.24715393, 6.25315694,
            6.25915995, 6.26172099, 6.26372199, 6.26572299, 6.26772399,
            6.269725, 6.271726, 6.273727, 6.275728, 6.27772901, 6.27973001,
            6.28173101, 6.28373202, 6.28573302, 6.28773402, 6.28973502,
            6.29173603, 6.29373703, 6.29573803, 6.29773904, 6.29974004,
            6.30174104, 6.30374204, 6.30574305, 6.30774405, 6.30974505,
            6.31174606, 6.31374706, 6.31574806, 6.31774906, 6.31975007,
            6.32175107, 6.32375207, 6.32575307, 6.32775408, 6.32975508,
            6.33175608, 6.33375709, 6.33575809, 6.33775909, 6.33976009,
            6.34396247, 6.34846473, 6.35296698, 6.35746924, 6.36197149,
            6.36647375, 6.37097601, 6.37547826, 6.37998052, 6.38448278,
            6.38898503, 6.39348729, 6.39798954, 6.4024918, 6.40699406,
            6.41149631, 6.41599857, 6.42050083, 6.42500308, 6.42950534,
            6.43400759, 6.43850985, 6.44301211, 6.44751436, 6.45201662,
            6.45651888, 6.46102113, 6.46552339, 6.47002565, 6.4745279,
            6.47903016, 6.48353241, 6.48803467, 6.49253693, 6.49703918,
            6.50154144, 6.5060437, 6.51054595, 6.51504821, 6.51955046,
            6.52270181, 6.52570332, 6.52870482, 6.53170633, 6.53470783,
            6.53770934, 6.54071084, 6.54371234, 6.54671385, 6.54971535,
            6.55271686, 6.55571836, 6.55871986, 6.56172137, 6.56472287,
            6.56772438, 6.57072588, 6.57372739, 6.57672889, 6.57973039,
            6.5827319, 6.5857334, 6.58873491, 6.59173641, 6.59473791,
            6.59773942, 6.60074092, 6.60374243, 6.60674393, 6.60974544,
            6.61274694, 6.61574844, 6.61874995, 6.62175145, 6.62475296,
            6.62775446, 6.63075597, 6.63375747, 6.63675897, 6.63976048,
            6.64276198, 6.64576349, 6.64876499, 6.65176649, 6.654768,
            6.6577695, 6.66077101, 6.66377251, 6.66677402, 6.66977552,
            6.67277702, 6.67577853, 6.67878003, 6.68178154, 6.68478304,
            6.68778455, 6.69078605, 6.69378755, 6.69678906, 6.69979056,
            6.70279207, 6.70579357, 6.70879507, 6.71179658, 6.71479808,
            6.71779959, 6.72080109, 6.7238026, 6.7268041, 6.7298056,
            6.73280711, 6.73580861, 6.73881012, 6.74181162, 6.74481313,
            6.74781463, 6.75081613, 6.75381764, 6.75681914, 6.75982065,
            6.76282212, 6.7658236, 6.76882507, 6.77182655, 6.77482802,
            6.7778295, 6.78083098, 6.78383245, 6.78683393, 6.7898354,
            6.79283688, 6.79583835, 6.79883983, 6.8018413, 6.80484278,
            6.80784425, 6.81084573, 6.81384721, 6.81684868, 6.81985016,
            6.82285163, 6.82585311, 6.82885458, 6.83185606, 6.83485753,
            6.83785901, 6.84086048, 6.84386196, 6.84686344, 6.84986491,
            6.85286639, 6.85586786, 6.85886934, 6.86187081, 6.86487229,
            6.86787376, 6.87087524, 6.87387671, 6.87687819, 6.87987966,
            6.88288117, 6.88588267, 6.88888418, 6.89188568, 6.89488718,
            6.89788869, 6.90089019, 6.9038917, 6.9068932, 6.90989471,
            6.91289621, 6.91589771, 6.91889922, 6.92190072, 6.92490223,
            6.92790373, 6.93090524, 6.93390674, 6.93690824, 6.93990975,
            6.94291125, 6.94591276, 6.94891426, 6.95191576, 6.95491727,
            6.95791877, 6.96092028, 6.96392178, 6.96692329, 6.96992479,
            6.97292629, 6.9759278, 6.9789293, 6.98193081, 6.98493231,
            6.98793382, 6.99093532, 6.99393682, 6.99693833, 6.99993983,
            7.00294134, 7.00594284, 7.00894434, 7.01194585, 7.01494735,
            7.01794886, 7.02095036, 7.02395187, 7.02695337, 7.02995487,
            7.03295638, 7.03595788, 7.03895939, 7.04196089, 7.04496239,
            7.0479639, 7.0509654, 7.05396691, 7.05696841, 7.05996992,
            7.06297142, 7.06597292, 7.06897443, 7.07197593, 7.07497744,
            7.07797894, 7.08098045, 7.08398195, 7.08698345, 7.08998496,
            7.09298646, 7.09598797, 7.09898947, 7.10199097, 7.10499248,
            7.10799398, 7.11099549, 7.11399699, 7.1169985, 7.12
        ]),
        'y':
        np.array([
            0.00000000e+00, 2.60858229e-07, 5.21716458e-07, 7.82574687e-07,
            1.04343292e-06, 1.30429115e-06, 1.56514937e-06, 1.82600760e-06,
            2.08686583e-06, 2.34772406e-06, 2.60858229e-06, 2.86944052e-06,
            3.13029875e-06, 3.39115698e-06, 3.65201521e-06, 3.91287344e-06,
            4.17373167e-06, 4.43458989e-06, 4.69544812e-06, 4.95630635e-06,
            5.21716458e-06, 5.47802281e-06, 5.73888104e-06, 5.99973927e-06,
            6.26059750e-06, 6.52145573e-06, 6.78231396e-06, 7.04317219e-06,
            7.30403042e-06, 7.56488864e-06, 7.82574687e-06, 8.08660510e-06,
            8.34746333e-06, 8.60832156e-06, 8.86917979e-06, 9.13003802e-06,
            9.39089625e-06, 9.65175448e-06, 9.91261271e-06, 1.01734709e-05,
            1.04343292e-05, 1.06951874e-05, 1.09560456e-05, 1.12169039e-05,
            1.14777621e-05, 1.17386203e-05, 1.19994785e-05, 1.22603368e-05,
            1.25211950e-05, 1.27820532e-05, 1.30429115e-05, 1.33037697e-05,
            1.35646279e-05, 1.38254861e-05, 1.40863444e-05, 1.43472026e-05,
            1.46080608e-05, 1.48689191e-05, 1.51297773e-05, 1.53906355e-05,
            1.56514937e-05, 1.59123520e-05, 1.61732102e-05, 1.64340684e-05,
            1.66949267e-05, 1.69557849e-05, 1.72166431e-05, 1.74775014e-05,
            1.77383596e-05, 1.79992178e-05, 1.82600760e-05, 1.85209343e-05,
            1.87817925e-05, 1.90426507e-05, 1.93035090e-05, 1.95643672e-05,
            1.98252254e-05, 2.00860836e-05, 2.03469419e-05, 2.06078001e-05,
            2.08686583e-05, 2.11295166e-05, 2.13903748e-05, 2.16512330e-05,
            2.19120912e-05, 2.21729495e-05, 2.24338077e-05, 2.26946659e-05,
            2.29555242e-05, 2.32163824e-05, 2.34772406e-05, 2.37380988e-05,
            2.39989571e-05, 2.42598153e-05, 2.45206735e-05, 2.47815318e-05,
            2.50423900e-05, 2.53032482e-05, 2.55641065e-05, 2.58249647e-05,
            2.60858229e-05, 2.63466811e-05, 2.66075394e-05, 2.68683976e-05,
            2.71292558e-05, 2.73901141e-05, 2.76509723e-05, 2.79118305e-05,
            2.81726887e-05, 2.84335470e-05, 2.86944052e-05, 2.89552634e-05,
            2.92161217e-05, 2.94769799e-05, 2.97378381e-05, 2.99986963e-05,
            3.02595546e-05, 3.05204128e-05, 3.07812710e-05, 3.10421293e-05,
            3.13029875e-05, 3.15638457e-05, 3.18247040e-05, 3.20855622e-05,
            3.23464204e-05, 3.26072786e-05, 3.28681369e-05, 3.31289951e-05,
            3.33898533e-05, 3.36507116e-05, 3.39115698e-05, 3.41724280e-05,
            3.44332862e-05, 3.46941445e-05, 3.49550027e-05, 3.52158609e-05,
            3.54767192e-05, 3.57375774e-05, 3.59984356e-05, 3.62592938e-05,
            3.65201521e-05, 3.67810103e-05, 3.70418685e-05, 3.73027268e-05,
            3.75635850e-05, 3.78244432e-05, 3.80853015e-05, 3.83461597e-05,
            3.86070179e-05, 3.88678761e-05, 3.91287344e-05, 3.93895926e-05,
            3.96504508e-05, 3.99113091e-05, 4.01721673e-05, 4.04330255e-05,
            4.06938837e-05, 4.09547420e-05, 4.12156002e-05, 4.14764584e-05,
            4.17373167e-05, 4.19981749e-05, 4.22590331e-05, 4.25198913e-05,
            4.27807496e-05, 4.30416078e-05, 4.33024660e-05, 4.35633243e-05,
            4.38241825e-05, 4.40850407e-05, 4.43458989e-05, 4.46067572e-05,
            4.48676154e-05, 4.51284736e-05, 4.53893319e-05, 4.56501901e-05,
            4.59110483e-05, 4.61719066e-05, 4.64327648e-05, 4.66936230e-05,
            4.69544812e-05, 4.72153395e-05, 4.74761977e-05, 4.77370559e-05,
            4.79979142e-05, 4.82587724e-05, 4.85196306e-05, 4.87804888e-05,
            4.90413471e-05, 4.93022053e-05, 4.95630635e-05, 4.98239218e-05,
            5.00847800e-05, 5.03456382e-05, 5.06064964e-05, 5.08673547e-05,
            5.11282129e-05, 5.13890711e-05, 5.16499294e-05, 5.19107876e-05,
            5.21716458e-05, 5.24325041e-05, 5.26933623e-05, 5.29542205e-05,
            5.32150787e-05, 5.34759370e-05, 5.37367952e-05, 5.39976534e-05,
            5.42585117e-05, 5.45193699e-05, 5.47802281e-05, 5.50410863e-05,
            5.53019446e-05, 5.55628028e-05, 5.58236610e-05, 5.60845193e-05,
            5.63453775e-05, 5.66062357e-05, 5.68670939e-05, 5.71279522e-05,
            5.73888104e-05, 5.76496686e-05, 5.79105269e-05, 5.81713851e-05,
            5.84322433e-05, 5.86931016e-05, 5.89539598e-05, 5.92148180e-05,
            5.94756762e-05, 5.97365345e-05, 5.99973927e-05, 6.02582509e-05,
            6.05191092e-05, 6.07799674e-05, 6.10408256e-05, 6.13016838e-05,
            6.15625421e-05, 6.18234003e-05, 6.20842585e-05, 6.23451168e-05,
            6.26059750e-05, 6.28668332e-05, 6.31276914e-05, 6.33885497e-05,
            6.36494079e-05, 6.39102661e-05, 6.41711244e-05, 6.44319826e-05,
            6.46928408e-05, 6.49536990e-05, 6.52145573e-05, 6.54754155e-05,
            6.57362737e-05, 6.59971320e-05, 6.62579902e-05, 6.65188484e-05,
            6.67797067e-05, 6.70405649e-05, 6.73014231e-05, 6.75622813e-05,
            6.78231396e-05, 6.80839978e-05, 6.83448560e-05, 6.86057143e-05,
            6.88665725e-05, 6.91274307e-05, 6.93882889e-05, 6.96491472e-05,
            6.99100054e-05, 7.01708636e-05, 7.04317219e-05, 7.06925801e-05,
            7.09534383e-05, 7.12142965e-05, 7.14751548e-05, 7.17360130e-05,
            7.19968712e-05, 7.22577295e-05, 7.25185877e-05, 7.27794459e-05,
            7.30403042e-05, 7.33011624e-05, 7.35620206e-05, 7.38228788e-05,
            7.40837371e-05, 7.43445953e-05, 7.46054535e-05, 7.48663118e-05,
            7.51271700e-05, 7.53880282e-05, 7.56488864e-05, 7.59097447e-05,
            7.61706029e-05, 7.64314611e-05, 7.66923194e-05, 7.69531776e-05,
            7.72140358e-05, 7.74748940e-05, 7.77357523e-05, 7.79966105e-05,
            7.82574687e-05, 7.85183270e-05, 7.87791852e-05, 7.90400434e-05,
            7.93009017e-05, 7.95617599e-05, 7.98226181e-05, 8.00834763e-05,
            8.03443346e-05, 8.06051928e-05, 8.08660510e-05, 8.11269093e-05,
            8.13877675e-05, 8.16486257e-05, 8.19094839e-05, 8.21703422e-05,
            8.24312004e-05, 8.26920586e-05, 8.29529169e-05, 8.32137751e-05,
            8.34746333e-05, 8.37354915e-05, 8.39963498e-05, 8.42572080e-05,
            8.45180662e-05, 8.47789245e-05, 8.50397827e-05, 8.53006409e-05,
            8.55614991e-05, 8.58223574e-05, 8.60832156e-05, 8.63440738e-05,
            8.66049321e-05, 8.68657903e-05, 8.71266485e-05, 8.73875068e-05,
            8.76483650e-05, 8.79092232e-05, 8.81700814e-05, 8.84309397e-05,
            8.86917979e-05, 8.89526561e-05, 8.92135144e-05, 8.94743726e-05,
            8.97352308e-05, 8.99960890e-05, 9.02569473e-05, 9.05178055e-05,
            9.07786637e-05, 9.10395220e-05, 9.13003802e-05, 9.15612384e-05,
            9.18220966e-05, 9.20829549e-05, 9.23438131e-05, 9.26046713e-05,
            9.28655296e-05, 9.31263878e-05, 9.33872460e-05, 9.36481043e-05,
            9.39089625e-05, 9.41698207e-05, 9.44306789e-05, 9.46915372e-05,
            9.49523954e-05, 9.52132536e-05, 9.54741119e-05, 9.57349701e-05,
            9.59958283e-05, 9.62566865e-05, 9.65175448e-05, 9.67784030e-05,
            9.70392612e-05, 9.73001195e-05, 9.75609777e-05, 9.78218359e-05,
            9.80826941e-05, 9.83435524e-05, 9.86044106e-05, 9.88652688e-05,
            9.91261271e-05, 9.93869853e-05, 9.96478435e-05, 9.99087018e-05,
            1.00169560e-04, 1.00430418e-04, 1.00691276e-04, 1.00952135e-04,
            1.01212993e-04, 1.01473851e-04, 1.01734709e-04, 1.01995568e-04,
            1.02256426e-04, 1.02517284e-04, 1.02778142e-04, 1.03039001e-04,
            1.03299859e-04, 1.03560717e-04, 1.03821575e-04, 1.04082433e-04,
            1.04343292e-04, 1.04604150e-04, 1.04865008e-04, 1.05125866e-04,
            1.05386725e-04, 1.05647583e-04, 1.05908441e-04, 1.06169299e-04,
            1.06430157e-04, 1.06691016e-04, 1.06951874e-04, 1.07212732e-04,
            1.07473590e-04, 1.07734449e-04, 1.07995307e-04, 1.08256165e-04,
            1.08517023e-04, 1.08777882e-04, 1.09038740e-04, 1.09299598e-04,
            1.09560456e-04, 1.09821314e-04, 1.10082173e-04, 1.10343031e-04,
            1.10603889e-04, 1.10864747e-04, 1.11125606e-04, 1.11386464e-04,
            1.11647322e-04, 1.11908180e-04, 1.12169039e-04, 1.12429897e-04,
            1.12690755e-04, 1.12951613e-04, 1.13212471e-04, 1.13473330e-04,
            1.13734188e-04, 1.13995046e-04, 1.14255904e-04, 1.14516763e-04,
            1.14777621e-04, 1.15038479e-04, 1.15299337e-04, 1.15560195e-04,
            1.15821054e-04, 1.16081912e-04, 1.16342770e-04, 1.16603628e-04,
            1.16864487e-04, 1.17125345e-04, 1.17386203e-04, 1.17647061e-04,
            1.17907920e-04, 1.18168778e-04, 1.18429636e-04, 1.18690494e-04,
            1.18951352e-04, 1.19212211e-04, 1.19473069e-04, 1.19733927e-04,
            1.19994785e-04, 1.20255644e-04, 1.20516502e-04, 1.20777360e-04,
            1.21038218e-04, 1.21299077e-04, 1.21559935e-04, 1.21820793e-04,
            1.22081651e-04, 1.22342509e-04, 1.22603368e-04, 1.22864226e-04,
            1.23125084e-04, 1.23385942e-04, 1.23646801e-04, 1.23907659e-04,
            1.24168517e-04, 1.24429375e-04, 1.24690234e-04, 1.24951092e-04,
            1.25211950e-04, 1.25472808e-04, 1.25733666e-04, 1.25994525e-04,
            1.26255383e-04, 1.26516241e-04, 1.26777099e-04, 1.27037958e-04,
            1.27298816e-04, 1.27559674e-04, 1.27820532e-04, 1.28081390e-04,
            1.28342249e-04, 1.28603107e-04, 1.28863965e-04, 1.29124823e-04,
            1.29385682e-04, 1.29646540e-04, 1.29907398e-04, 1.30168256e-04,
            1.30429115e-04, 1.30689973e-04, 1.30950831e-04, 1.31211689e-04,
            1.31472547e-04, 1.31733406e-04, 1.31994264e-04, 1.32255122e-04,
            1.32515980e-04, 1.32776839e-04, 1.33037697e-04, 1.33298555e-04,
            1.33559413e-04, 1.33820272e-04, 1.34081130e-04, 1.34341988e-04,
            1.34602846e-04, 1.34863704e-04, 1.35124563e-04, 1.35385421e-04,
            1.35646279e-04, 1.35907137e-04, 1.36167996e-04, 1.36428854e-04,
            1.36689712e-04, 1.36950570e-04, 1.37211429e-04, 1.37472287e-04,
            1.37733145e-04, 1.37994003e-04, 1.38254861e-04, 1.38515720e-04,
            1.38776578e-04, 1.39037436e-04, 1.39298294e-04, 1.39559153e-04,
            1.39820011e-04, 1.40080869e-04, 1.40341727e-04, 1.40602585e-04,
            1.40863444e-04, 1.41124302e-04, 1.41385160e-04, 1.41646018e-04,
            1.41906877e-04, 1.42167735e-04, 1.42428593e-04, 1.42689451e-04,
            1.42950310e-04, 1.43211168e-04, 1.43472026e-04, 1.43732884e-04,
            1.43993742e-04, 1.44254601e-04, 1.44515459e-04, 1.44776317e-04,
            1.45037175e-04, 1.45298034e-04, 1.45558892e-04, 1.45819750e-04,
            1.46080608e-04, 1.46341467e-04, 1.46602325e-04, 1.46863183e-04,
            1.47124041e-04, 1.47384899e-04, 1.47645758e-04, 1.47906616e-04,
            1.48167474e-04, 1.48428332e-04, 1.48689191e-04, 1.48950049e-04,
            1.49210907e-04, 1.49471765e-04, 1.49732624e-04, 1.49993482e-04,
            1.50254340e-04, 1.50515198e-04, 1.50776056e-04, 1.51036915e-04,
            1.51297773e-04, 1.51558631e-04, 1.51819489e-04, 1.52080348e-04,
            1.52341206e-04, 1.52602064e-04, 1.52862922e-04, 1.53123780e-04,
            1.53384639e-04, 1.53645497e-04, 1.53906355e-04, 1.54167213e-04,
            1.54428072e-04, 1.54688930e-04, 1.54949788e-04, 1.55210646e-04,
            1.55471505e-04, 1.55732363e-04, 1.55993221e-04, 1.56254079e-04,
            1.56514937e-04, 1.56775796e-04, 1.57036654e-04, 1.57297512e-04,
            1.57558370e-04, 1.57819229e-04, 1.58080087e-04, 1.58340945e-04,
            1.58601803e-04, 1.58862662e-04, 1.59123520e-04, 1.59384378e-04,
            1.59645236e-04, 1.59906094e-04, 1.60166953e-04, 1.60427811e-04,
            1.60688669e-04, 1.60949527e-04, 1.61210386e-04, 1.61471244e-04,
            1.61732102e-04, 1.61992960e-04, 1.62253819e-04, 1.62514677e-04,
            1.62775535e-04, 1.63036393e-04, 1.63297251e-04, 1.63558110e-04,
            1.63818968e-04, 1.64079826e-04, 1.64340684e-04, 1.64601543e-04,
            1.64862401e-04, 1.65123259e-04, 1.65384117e-04, 1.65644975e-04,
            1.65905834e-04, 1.66166692e-04, 1.66427550e-04, 1.66688408e-04,
            1.66949267e-04, 1.67210125e-04, 1.67470983e-04, 1.67731841e-04,
            1.67992700e-04, 1.68253558e-04, 1.68514416e-04, 1.68775274e-04,
            1.69036132e-04, 1.69296991e-04, 1.69557849e-04, 1.69818707e-04,
            1.70079565e-04, 1.70340424e-04, 1.70601282e-04, 1.70862140e-04,
            1.71122998e-04, 1.71383857e-04, 1.71644715e-04, 1.71905573e-04,
            1.72166431e-04, 1.72427289e-04, 1.72688148e-04, 1.72949006e-04,
            1.73209864e-04, 1.73470722e-04, 1.73731581e-04, 1.73992439e-04,
            1.74253297e-04, 1.74514155e-04, 1.74775014e-04, 1.75035872e-04,
            1.75296730e-04, 1.75557588e-04, 1.75818446e-04, 1.76079305e-04,
            1.76340163e-04, 1.76601021e-04, 1.76861879e-04, 1.77122738e-04,
            1.77383596e-04, 1.77644454e-04, 1.77905312e-04, 1.78166170e-04,
            1.78427029e-04, 1.78687887e-04, 1.78948745e-04, 1.79209603e-04,
            1.79470462e-04, 1.79731320e-04, 1.79992178e-04, 1.80253036e-04,
            1.80513895e-04, 1.80774753e-04, 1.81035611e-04, 1.81296469e-04,
            1.81557327e-04, 1.81818186e-04, 1.82079044e-04, 1.82339902e-04,
            1.82600760e-04, 1.82861619e-04, 1.83122477e-04, 1.83383335e-04,
            1.83644193e-04, 1.83905052e-04, 1.84165910e-04, 1.84426768e-04,
            1.84687626e-04, 1.84948484e-04, 1.85209343e-04, 1.85470201e-04,
            1.85731059e-04, 1.85991917e-04, 1.86252776e-04, 1.86513634e-04,
            1.86774492e-04, 1.87035350e-04, 1.87296209e-04, 1.87557067e-04,
            1.87817925e-04, 1.88078783e-04, 1.88339641e-04, 1.88600500e-04,
            1.88861358e-04, 1.89122216e-04, 1.89383074e-04, 1.89643933e-04,
            1.89904791e-04, 1.90165649e-04, 1.90426507e-04, 1.90687365e-04,
            1.90948224e-04, 1.91209082e-04, 1.91469940e-04, 1.91730798e-04,
            1.91991657e-04, 1.92252515e-04, 1.92513373e-04, 1.92774231e-04,
            1.93035090e-04, 1.93295948e-04, 1.93556806e-04, 1.93817664e-04,
            1.94078522e-04, 1.94339381e-04, 1.94600239e-04, 1.94861097e-04,
            1.95121955e-04, 1.95382814e-04, 1.95643672e-04, 1.95904530e-04,
            1.96165388e-04, 1.96426247e-04, 1.96687105e-04, 1.96947963e-04,
            1.97208821e-04, 1.97469679e-04, 1.97730538e-04, 1.97991396e-04,
            1.98252254e-04, 1.98513112e-04, 1.98773971e-04, 1.99034829e-04,
            1.99295687e-04, 1.99556545e-04, 1.99817404e-04, 2.00078262e-04,
            2.00339120e-04, 2.00599978e-04, 2.00860836e-04, 2.01121695e-04,
            2.01382553e-04, 2.01643411e-04, 2.01904269e-04, 2.02165128e-04,
            2.02425986e-04, 2.02686844e-04, 2.02947702e-04, 2.03208560e-04,
            2.03469419e-04, 2.03730277e-04, 2.03991135e-04, 2.04251993e-04,
            2.04512852e-04, 2.04773710e-04, 2.05034568e-04, 2.05295426e-04,
            2.05556285e-04, 2.05817143e-04, 2.06078001e-04, 2.06338859e-04,
            2.06599717e-04, 2.06860576e-04, 2.07121434e-04, 2.07382292e-04,
            2.07643150e-04, 2.07904009e-04, 2.08164867e-04, 2.08425725e-04,
            2.08686583e-04, 2.08947442e-04, 2.09208300e-04, 2.09469158e-04,
            2.09730016e-04, 2.09990874e-04, 2.10251733e-04, 2.10512591e-04,
            2.10773449e-04, 2.11034307e-04, 2.11295166e-04, 2.11556024e-04,
            2.11816882e-04, 2.12077740e-04, 2.12338598e-04, 2.12599457e-04,
            2.12860315e-04, 2.13121173e-04, 2.13382031e-04, 2.13642890e-04,
            2.13903748e-04, 2.14164606e-04, 2.14425464e-04, 2.14686323e-04,
            2.14947181e-04, 2.15208039e-04, 2.15468897e-04, 2.15729755e-04,
            2.15990614e-04, 2.16251472e-04, 2.16512330e-04, 2.16773188e-04,
            2.17034047e-04, 2.17294905e-04, 2.17555763e-04, 2.17816621e-04,
            2.18077480e-04, 2.18338338e-04, 2.18599196e-04, 2.18860054e-04,
            2.19120912e-04, 2.19381771e-04, 2.19642629e-04, 2.19903487e-04,
            2.20164345e-04, 2.20425204e-04, 2.20686062e-04, 2.20946920e-04,
            2.21207778e-04, 2.21468637e-04, 2.21729495e-04, 2.21990353e-04,
            2.22251211e-04, 2.22512069e-04, 2.22772928e-04, 2.23033786e-04,
            2.23294644e-04, 2.23555502e-04, 2.23816361e-04, 2.24077219e-04,
            2.24338077e-04, 2.24598935e-04, 2.24859793e-04, 2.25120652e-04,
            2.25381510e-04, 2.25642368e-04, 2.25903226e-04, 2.26164085e-04,
            2.26424943e-04, 2.26685801e-04, 2.26946659e-04, 2.27207518e-04,
            2.27468376e-04, 2.27729234e-04, 2.27990092e-04, 2.28250950e-04,
            2.28511809e-04, 2.28772667e-04, 2.29033525e-04, 2.29294383e-04,
            2.29555242e-04, 2.29816100e-04, 2.30076958e-04, 2.30337816e-04,
            2.30598675e-04, 2.30859533e-04, 2.31120391e-04, 2.31381249e-04,
            2.31642107e-04, 2.31902966e-04, 2.32163824e-04, 2.32424682e-04,
            2.32685540e-04, 2.32946399e-04, 2.33207257e-04, 2.33468115e-04,
            2.33728973e-04, 2.33989832e-04, 2.34250690e-04, 2.34511548e-04,
            2.34772406e-04, 2.35033264e-04, 2.35294123e-04, 2.35554981e-04,
            2.35815839e-04, 2.36076697e-04, 2.36337556e-04, 2.36598414e-04,
            2.36859272e-04, 2.37120130e-04, 2.37380988e-04, 2.37641847e-04,
            2.37902705e-04, 2.38163563e-04, 2.38424421e-04, 2.38685280e-04,
            2.38946138e-04, 2.39206996e-04, 2.39467854e-04, 2.39728713e-04,
            2.39989571e-04, 2.40250429e-04, 2.40511287e-04, 2.40772145e-04,
            2.41033004e-04, 2.41293862e-04, 2.41554720e-04, 2.41815578e-04,
            2.42076437e-04, 2.42337295e-04, 2.42598153e-04, 2.42859011e-04,
            2.43119870e-04, 2.43380728e-04, 2.43641586e-04, 2.43902444e-04,
            2.44163302e-04, 2.44424161e-04, 2.44685019e-04, 2.44945877e-04,
            2.45206735e-04, 2.45467594e-04, 2.45728452e-04, 2.45989310e-04,
            2.46250168e-04, 2.46511027e-04, 2.46771885e-04, 2.47032743e-04,
            2.47293601e-04, 2.47554459e-04, 2.47815318e-04, 2.48076176e-04,
            2.48337034e-04, 2.48597892e-04, 2.48858751e-04, 2.49119609e-04,
            2.49380467e-04, 2.49641325e-04, 2.49902183e-04, 2.50163042e-04,
            2.50423900e-04, 2.50684758e-04, 2.50945616e-04, 2.51206475e-04,
            2.51467333e-04, 2.51728191e-04, 2.51989049e-04, 2.52249908e-04,
            2.52510766e-04, 2.52771624e-04, 2.53032482e-04, 2.53293340e-04,
            2.53554199e-04, 2.53815057e-04, 2.54075915e-04, 2.54336773e-04,
            2.54597632e-04, 2.54858490e-04, 2.55119348e-04, 2.55380206e-04,
            2.55641065e-04, 2.55901923e-04, 2.56162781e-04, 2.56423639e-04,
            2.56684497e-04, 2.56945356e-04, 2.57206214e-04, 2.57467072e-04,
            2.57727930e-04, 2.57988789e-04, 2.58249647e-04, 2.58510505e-04,
            2.58771363e-04, 2.59032222e-04, 2.59293080e-04, 2.59553938e-04,
            2.59814796e-04, 2.60075654e-04, 2.60336513e-04, 2.60597371e-04,
            2.60858229e-04, 2.61119087e-04, 2.61379946e-04, 2.61640804e-04,
            2.61901662e-04, 2.62162520e-04, 2.62423378e-04, 2.62684237e-04,
            2.62945095e-04, 2.63205953e-04, 2.63466811e-04, 2.63727670e-04,
            2.63988528e-04, 2.64249386e-04, 2.64510244e-04, 2.64771103e-04,
            2.65031961e-04, 2.65292819e-04, 2.65553677e-04, 2.65814535e-04,
            2.66075394e-04, 2.66336252e-04, 2.66597110e-04, 2.66857968e-04,
            2.67118827e-04, 2.67379685e-04, 2.67640543e-04, 2.67901401e-04,
            2.68162260e-04, 2.68423118e-04, 2.68683976e-04, 2.68944834e-04,
            2.69205692e-04, 2.69466551e-04, 2.69727409e-04, 2.69988267e-04,
            2.70249125e-04, 2.70509984e-04, 2.70770842e-04, 2.71031700e-04,
            2.71292558e-04, 2.71553417e-04, 2.71814275e-04, 2.72075133e-04,
            2.72335991e-04, 2.72596849e-04, 2.72857708e-04, 2.73118566e-04,
            2.73379424e-04, 2.73640282e-04, 2.73901141e-04, 2.74161999e-04,
            2.74422857e-04, 2.74683715e-04, 2.74944573e-04, 2.75205432e-04,
            2.75466290e-04, 2.75727148e-04, 2.75988006e-04, 2.76248865e-04,
            2.76509723e-04, 2.76770581e-04, 2.77031439e-04, 2.77292298e-04,
            2.77553156e-04, 2.77814014e-04, 2.78074872e-04, 2.78335730e-04,
            2.78596589e-04, 2.78857447e-04, 2.79118305e-04, 2.79379163e-04,
            2.79640022e-04, 2.79900880e-04, 2.80161738e-04, 2.80422596e-04,
            2.80683455e-04, 2.80944313e-04, 2.81205171e-04, 2.81466029e-04,
            2.81726887e-04, 2.81987746e-04, 2.82248604e-04, 2.82509462e-04,
            2.82770320e-04, 2.83031179e-04, 2.83292037e-04, 2.83552895e-04,
            2.83813753e-04, 2.84074612e-04, 2.84335470e-04, 2.84596328e-04,
            2.84857186e-04, 2.85118044e-04, 2.85378903e-04, 2.85639761e-04,
            2.85900619e-04, 2.86161477e-04, 2.86422336e-04, 2.86683194e-04,
            2.86944052e-04, 2.87204910e-04, 2.87465768e-04, 2.87726627e-04,
            2.87987485e-04, 2.88248343e-04, 2.88509201e-04, 2.88770060e-04,
            2.89030918e-04, 2.89291776e-04, 2.89552634e-04, 2.89813493e-04,
            2.90074351e-04, 2.90335209e-04, 2.90596067e-04, 2.90856925e-04,
            2.91117784e-04, 2.91378642e-04, 2.91639500e-04, 2.91900358e-04,
            2.92161217e-04, 2.92422075e-04, 2.92682933e-04, 2.92943791e-04,
            2.93204650e-04, 2.93465508e-04, 2.93726366e-04, 2.93987224e-04,
            2.94248082e-04, 2.94508941e-04, 2.94769799e-04, 2.95030657e-04,
            2.95291515e-04, 2.95552374e-04, 2.95813232e-04, 2.96074090e-04,
            2.96334948e-04, 2.96595807e-04, 2.96856665e-04, 2.97117523e-04,
            2.97378381e-04, 2.97639239e-04, 2.97900098e-04, 2.98160956e-04,
            2.98421814e-04, 2.98682672e-04, 2.98943531e-04, 2.99204389e-04,
            2.99465247e-04, 2.99726105e-04, 2.99986963e-04, 3.00247822e-04,
            3.00508680e-04, 3.00769538e-04, 3.01030396e-04, 3.01291255e-04,
            3.01552113e-04, 3.01812971e-04, 3.02073829e-04, 3.02334688e-04,
            3.02595546e-04, 3.02856404e-04, 3.03117262e-04, 3.03378120e-04,
            3.03638979e-04, 3.03899837e-04, 3.04160695e-04, 3.04421553e-04,
            3.04682412e-04, 3.04943270e-04, 3.05204128e-04, 3.05464986e-04,
            3.05725845e-04, 3.05986703e-04, 3.06247561e-04, 3.06508419e-04,
            3.06769277e-04, 3.07030136e-04, 3.07290994e-04, 3.07551852e-04,
            3.07812710e-04, 3.08073569e-04, 3.08334427e-04, 3.08595285e-04,
            3.08856143e-04, 3.09117002e-04, 3.09377860e-04, 3.09638718e-04,
            3.09899576e-04, 3.10160434e-04, 3.10421293e-04, 3.10682151e-04,
            3.10943009e-04, 3.11203867e-04, 3.11464726e-04, 3.11725584e-04,
            3.11986442e-04, 3.12247300e-04, 3.12508158e-04, 3.12769017e-04,
            3.13029875e-04, 3.13290733e-04, 3.13551591e-04, 3.13812450e-04,
            3.14073308e-04, 3.14334166e-04, 3.14595024e-04, 3.14855883e-04,
            3.15116741e-04, 3.15377599e-04, 3.15638457e-04, 3.15899315e-04,
            3.16160174e-04, 3.16421032e-04, 3.16681890e-04, 3.16942748e-04,
            3.17203607e-04, 3.17464465e-04, 3.17725323e-04, 3.17986181e-04,
            3.18247040e-04, 3.18507898e-04, 3.18768756e-04, 3.19029614e-04,
            3.19290472e-04, 3.19551331e-04, 3.19812189e-04, 3.20073047e-04,
            3.20333905e-04, 3.20594764e-04, 3.20855622e-04, 3.21116480e-04,
            3.21377338e-04, 3.21638196e-04, 3.21899055e-04, 3.22159913e-04,
            3.22420771e-04, 3.22681629e-04, 3.22942488e-04, 3.23203346e-04,
            3.23464204e-04, 3.23725062e-04, 3.23985921e-04, 3.24246779e-04,
            3.24507637e-04, 3.24768495e-04, 3.25029353e-04, 3.25290212e-04,
            3.25551070e-04, 3.25811928e-04, 3.26072786e-04, 3.26333645e-04,
            3.26594503e-04, 3.26855361e-04, 3.27116219e-04, 3.27377078e-04,
            3.27637936e-04, 3.27898794e-04, 3.28159652e-04, 3.28420510e-04,
            3.28681369e-04, 3.28942227e-04, 3.29203085e-04, 3.29463943e-04,
            3.29724802e-04, 3.29985660e-04, 3.30246518e-04, 3.30507376e-04,
            3.30768235e-04, 3.31029093e-04, 3.31289951e-04, 3.31550809e-04,
            3.31811667e-04, 3.32072526e-04, 3.32333384e-04, 3.32594242e-04,
            3.32855100e-04, 3.33115959e-04, 3.33376817e-04, 3.33637675e-04,
            3.33898533e-04, 3.34159391e-04, 3.34420250e-04, 3.34681108e-04,
            3.34941966e-04, 3.35202824e-04, 3.35463683e-04, 3.35724541e-04,
            3.35985399e-04, 3.36246257e-04, 3.36507116e-04, 3.36767974e-04,
            3.37028832e-04, 3.37289690e-04, 3.37550548e-04, 3.37811407e-04,
            3.38072265e-04, 3.38333123e-04, 3.38593981e-04, 3.38854840e-04,
            3.39115698e-04, 3.39376556e-04, 3.39637414e-04, 3.39898273e-04,
            3.40159131e-04, 3.40419989e-04, 3.40680847e-04, 3.40941705e-04,
            3.41202564e-04, 3.41463422e-04, 3.41724280e-04, 3.41985138e-04,
            3.42245997e-04, 3.42506855e-04, 3.42767713e-04, 3.43028571e-04,
            3.43289430e-04, 3.43550288e-04, 3.43811146e-04, 3.44072004e-04,
            3.44332862e-04, 3.44593721e-04, 3.44854579e-04, 3.45115437e-04,
            3.45376295e-04, 3.45637154e-04, 3.45898012e-04, 3.46158870e-04,
            3.46419728e-04, 3.46680586e-04, 3.46941445e-04, 3.47202303e-04,
            3.47463161e-04, 3.47724019e-04, 3.47984878e-04, 3.48245736e-04,
            3.48506594e-04, 3.48767452e-04, 3.49028311e-04, 3.49289169e-04,
            3.49550027e-04, 3.49810885e-04, 3.50071743e-04, 3.50332602e-04,
            3.50593460e-04, 3.50854318e-04, 3.51115176e-04, 3.51376035e-04,
            3.51636893e-04, 3.51897751e-04, 3.52158609e-04, 3.52419468e-04,
            3.52680326e-04, 3.52941184e-04, 3.53202042e-04, 3.53462900e-04,
            3.53723759e-04, 3.53984617e-04, 3.54245475e-04, 3.54506333e-04,
            3.54767192e-04, 3.55028050e-04, 3.55288908e-04, 3.55549766e-04,
            3.55810625e-04, 3.56071483e-04, 3.56332341e-04, 3.56593199e-04,
            3.56854057e-04, 3.57114916e-04, 3.57375774e-04, 3.57636632e-04,
            3.57897490e-04, 3.58158349e-04, 3.58419207e-04, 3.58680065e-04,
            3.58940923e-04, 3.59201781e-04, 3.59462640e-04, 3.59723498e-04,
            3.59984356e-04, 3.60245214e-04, 3.60506073e-04, 3.60766931e-04,
            3.61027789e-04, 3.61288647e-04, 3.61549506e-04, 3.61810364e-04,
            3.62071222e-04, 3.62332080e-04, 3.62592938e-04, 3.62853797e-04,
            3.63114655e-04, 3.63375513e-04, 3.63636371e-04, 3.63897230e-04,
            3.64158088e-04, 3.64418946e-04, 3.64679804e-04, 3.64940663e-04,
            3.65201521e-04, 3.65462379e-04, 3.65723237e-04, 3.65984095e-04,
            3.66244954e-04, 3.66505812e-04, 3.66766670e-04, 3.67027528e-04,
            3.67288387e-04, 3.67549245e-04, 3.67810103e-04, 3.68070961e-04,
            3.68331820e-04, 3.68592678e-04, 3.68853536e-04, 3.69114394e-04,
            3.69375252e-04, 3.69636111e-04, 3.69896969e-04, 3.70157827e-04,
            3.70418685e-04, 3.70679544e-04, 3.70940402e-04, 3.71201260e-04,
            3.71462118e-04, 3.71722976e-04, 3.71983835e-04, 3.72244693e-04,
            3.72505551e-04, 3.72766409e-04, 3.73027268e-04, 3.73288126e-04,
            3.73548984e-04, 3.73809842e-04, 3.74070701e-04, 3.74331559e-04,
            3.74592417e-04, 3.74853275e-04, 3.75114133e-04, 3.75374992e-04,
            3.75635850e-04, 3.75896708e-04, 3.76157566e-04, 3.76418425e-04,
            3.76679283e-04, 3.76940141e-04, 3.77200999e-04, 3.77461858e-04,
            3.77722716e-04, 3.77983574e-04, 3.78244432e-04, 3.78505290e-04,
            3.78766149e-04, 3.79027007e-04, 3.79287865e-04, 3.79548723e-04,
            3.79809582e-04, 3.80070440e-04, 3.80331298e-04, 3.80592156e-04,
            3.80853015e-04, 3.81113873e-04, 3.81374731e-04, 3.81635589e-04,
            3.81896447e-04, 3.82157306e-04, 3.82418164e-04, 3.82679022e-04,
            3.82939880e-04, 3.83200739e-04, 3.83461597e-04, 3.83722455e-04,
            3.83983313e-04, 3.84244171e-04, 3.84505030e-04, 3.84765888e-04,
            3.85026746e-04, 3.85287604e-04, 3.85548463e-04, 3.85809321e-04,
            3.86070179e-04, 3.86331037e-04, 3.86591896e-04, 3.86852754e-04,
            3.87113612e-04, 3.87374470e-04, 3.87635328e-04, 3.87896187e-04,
            3.88157045e-04, 3.88417903e-04, 3.88678761e-04, 3.88939620e-04,
            3.89200478e-04, 3.89461336e-04, 3.89722194e-04, 3.89983053e-04,
            3.90243911e-04, 3.90504769e-04, 3.90765627e-04, 3.91026485e-04,
            3.91287344e-04, 3.91548202e-04, 3.91809060e-04, 3.92069918e-04,
            3.92330777e-04, 3.92591635e-04, 3.92852493e-04, 3.93113351e-04,
            3.93374210e-04, 3.93635068e-04, 3.93895926e-04, 3.94156784e-04,
            3.94417642e-04, 3.94678501e-04, 3.94939359e-04, 3.95200217e-04,
            3.95461075e-04, 3.95721934e-04, 3.95982792e-04, 3.96243650e-04,
            3.96504508e-04, 3.96765366e-04, 3.97026225e-04, 3.97287083e-04,
            3.97547941e-04, 3.97808799e-04, 3.98069658e-04, 3.98330516e-04,
            3.98591374e-04, 3.98852232e-04, 3.99113091e-04, 3.99373949e-04,
            3.99634807e-04, 3.99895665e-04, 4.00156523e-04, 4.00417382e-04,
            4.00678240e-04, 4.00939098e-04, 4.01199956e-04, 4.01460815e-04,
            4.01721673e-04, 4.01982531e-04, 4.02243389e-04, 4.02504248e-04,
            4.02765106e-04, 4.03025964e-04, 4.03286822e-04, 4.03547680e-04,
            4.03808539e-04, 4.04069397e-04, 4.04330255e-04, 4.04591113e-04,
            4.04851972e-04, 4.05112830e-04, 4.05373688e-04, 4.05634546e-04,
            4.05895405e-04, 4.06156263e-04, 4.06417121e-04, 4.06677979e-04,
            4.06938837e-04, 4.07199696e-04, 4.07460554e-04, 4.07721412e-04,
            4.07982270e-04, 4.08243129e-04, 4.08503987e-04, 4.08764845e-04,
            4.09025703e-04, 4.09286561e-04, 4.09547420e-04, 4.09808278e-04,
            4.10069136e-04, 4.10329994e-04, 4.10590853e-04, 4.10851711e-04,
            4.11112569e-04, 4.11373427e-04, 4.11634286e-04, 4.11895144e-04,
            4.12156002e-04, 4.12416860e-04, 4.12677718e-04, 4.12938577e-04,
            4.13199435e-04, 4.13460293e-04, 4.13721151e-04, 4.13982010e-04,
            4.14242868e-04, 4.14503726e-04, 4.14764584e-04, 4.15025443e-04,
            4.15286301e-04, 4.15547159e-04, 4.15808017e-04, 4.16068875e-04,
            4.16329734e-04, 4.16590592e-04, 4.16851450e-04, 4.17112308e-04,
            4.17373167e-04, 4.17634025e-04, 4.17894883e-04, 4.18155741e-04,
            4.18416599e-04, 4.18677458e-04, 4.18938316e-04, 4.19199174e-04,
            4.19460032e-04, 4.19720891e-04, 4.19981749e-04, 4.20242607e-04,
            4.20503465e-04, 4.20764324e-04, 4.21025182e-04, 4.21286040e-04,
            4.21546898e-04, 4.21807756e-04, 4.22068615e-04, 4.22329473e-04,
            4.22590331e-04, 4.22851189e-04, 4.23112048e-04, 4.23372906e-04,
            4.23633764e-04, 4.23894622e-04, 4.24155481e-04, 4.24416339e-04,
            4.24677197e-04, 4.24938055e-04, 4.25198913e-04, 4.25459772e-04,
            4.25720630e-04, 4.25981488e-04, 4.26242346e-04, 4.26503205e-04,
            4.26764063e-04, 4.27024921e-04, 4.27285779e-04, 4.27546638e-04,
            4.27807496e-04, 4.28068354e-04, 4.28329212e-04, 4.28590070e-04,
            4.28850929e-04, 4.29111787e-04, 4.29372645e-04, 4.29633503e-04,
            4.29894362e-04, 4.30155220e-04, 4.30416078e-04, 4.30676936e-04,
            4.30937794e-04, 4.31198653e-04, 4.31459511e-04, 4.31720369e-04,
            4.31981227e-04, 4.32242086e-04, 4.32502944e-04, 4.32763802e-04,
            4.33024660e-04, 4.33285519e-04, 4.33546377e-04, 4.33807235e-04,
            4.34068093e-04, 4.34328951e-04, 4.34589810e-04, 4.34850668e-04,
            4.35111526e-04, 4.35372384e-04, 4.35633243e-04, 4.35894101e-04,
            4.36154959e-04, 4.36415817e-04, 4.36676676e-04, 4.36937534e-04,
            4.37198392e-04, 4.37459250e-04, 4.37720108e-04, 4.37980967e-04,
            4.38241825e-04, 4.38502683e-04, 4.38763541e-04, 4.39024400e-04,
            4.39285258e-04, 4.39546116e-04, 4.39806974e-04, 4.40067833e-04,
            4.40328691e-04, 4.40589549e-04, 4.40850407e-04, 4.41111265e-04,
            4.41372124e-04, 4.41632982e-04, 4.41893840e-04, 4.42154698e-04,
            4.42415557e-04, 4.42676415e-04, 4.42937273e-04, 4.43198131e-04,
            4.43458989e-04, 4.43719848e-04, 4.43980706e-04, 4.44241564e-04,
            4.44502422e-04, 4.44763281e-04, 4.45024139e-04, 4.45284997e-04,
            4.45545855e-04, 4.45806714e-04, 4.46067572e-04, 4.46328430e-04,
            4.46589288e-04, 4.46850146e-04, 4.47111005e-04, 4.47371863e-04,
            4.47632721e-04, 4.47893579e-04, 4.48154438e-04, 4.48415296e-04,
            4.48676154e-04, 4.48937012e-04, 4.49197871e-04, 4.49458729e-04,
            4.49719587e-04, 4.49980445e-04, 4.50241303e-04, 4.50502162e-04,
            4.50763020e-04, 4.51023878e-04, 4.51284736e-04, 4.51545595e-04,
            4.51806453e-04, 4.52067311e-04, 4.52328169e-04, 4.52589028e-04,
            4.52849886e-04, 4.53110744e-04, 4.53371602e-04, 4.53632460e-04,
            4.53893319e-04, 4.54154177e-04, 4.54415035e-04, 4.54675893e-04,
            4.54936752e-04, 4.55197610e-04, 4.55458468e-04, 4.55719326e-04,
            4.55980184e-04, 4.56241043e-04, 4.56501901e-04, 4.56762759e-04,
            4.57023617e-04, 4.57284476e-04, 4.57545334e-04, 4.57806192e-04,
            4.58067050e-04, 4.58327909e-04, 4.58588767e-04, 4.58849625e-04,
            4.59110483e-04, 4.59371341e-04, 4.59632200e-04, 4.59893058e-04,
            4.60153916e-04, 4.60414774e-04, 4.60675633e-04, 4.60936491e-04,
            4.61197349e-04, 4.61458207e-04, 4.61719066e-04, 4.61979924e-04,
            4.62240782e-04, 4.62501640e-04, 4.62762498e-04, 4.63023357e-04,
            4.63284215e-04, 4.63545073e-04, 4.63805931e-04, 4.64066790e-04,
            4.64327648e-04, 4.64588506e-04, 4.64849364e-04, 4.65110223e-04,
            4.65371081e-04, 4.65631939e-04, 4.65892797e-04, 4.66153655e-04,
            4.66414514e-04, 4.66675372e-04, 4.66936230e-04, 4.67197088e-04,
            4.67457947e-04, 4.67718805e-04, 4.67979663e-04, 4.68240521e-04,
            4.68501379e-04, 4.68762238e-04, 4.69023096e-04, 4.69283954e-04,
            4.69544812e-04, 4.69805671e-04, 4.70066529e-04, 4.70327387e-04,
            4.70588245e-04, 4.70849104e-04, 4.71109962e-04, 4.71370820e-04,
            4.71631678e-04, 4.71892536e-04, 4.72153395e-04, 4.72414253e-04,
            4.72675111e-04, 4.72935969e-04, 4.73196828e-04, 4.73457686e-04,
            4.73718544e-04, 4.73979402e-04, 4.74240261e-04, 4.74501119e-04,
            4.74761977e-04, 4.75022835e-04, 4.75283693e-04, 4.75544552e-04,
            4.75805410e-04, 4.76066268e-04, 4.76327126e-04, 4.76587985e-04,
            4.76848843e-04, 4.77109701e-04, 4.77370559e-04, 4.77631418e-04,
            4.77892276e-04, 4.78153134e-04, 4.78413992e-04, 4.78674850e-04,
            4.78935709e-04, 4.79196567e-04, 4.79457425e-04, 4.79718283e-04,
            4.79979142e-04, 4.80240000e-04, 4.80500858e-04, 4.80761716e-04,
            4.81022574e-04, 4.81283433e-04, 4.81544291e-04, 4.81805149e-04,
            4.82066007e-04, 4.82326866e-04, 4.82587724e-04, 4.82848582e-04,
            4.83109440e-04, 4.83370299e-04, 4.83631157e-04, 4.83892015e-04,
            4.84152873e-04, 4.84413731e-04, 4.84674590e-04, 4.84935448e-04,
            4.85196306e-04, 4.85457164e-04, 4.85718023e-04, 4.85978881e-04,
            4.86239739e-04, 4.86500597e-04, 4.86761456e-04, 4.87022314e-04,
            4.87283172e-04, 4.87544030e-04, 4.87804888e-04, 4.88065747e-04,
            4.88326605e-04, 4.88587463e-04, 4.88848321e-04, 4.89109180e-04,
            4.89370038e-04, 4.89630896e-04, 4.89891754e-04, 4.90152613e-04,
            4.90413471e-04, 4.90674329e-04, 4.90935187e-04, 4.91196045e-04,
            4.91456904e-04, 4.91717762e-04, 4.91978620e-04, 4.92239478e-04,
            4.92500337e-04, 4.92761195e-04, 4.93022053e-04, 4.93282911e-04,
            4.93543769e-04, 4.93804628e-04, 4.94065486e-04, 4.94326344e-04,
            4.94587202e-04, 4.94848061e-04, 4.95108919e-04, 4.95369777e-04,
            4.95630635e-04, 4.95891494e-04, 4.96152352e-04, 4.96413210e-04,
            4.96674068e-04, 4.96934926e-04, 4.97195785e-04, 4.97456643e-04,
            4.97717501e-04, 4.97978359e-04, 4.98239218e-04, 4.98500076e-04,
            4.98760934e-04, 4.99021792e-04, 4.99282651e-04, 4.99543509e-04,
            4.99804367e-04, 5.00065225e-04, 5.00326083e-04, 5.00586942e-04,
            5.00847800e-04, 5.01108658e-04, 5.01369516e-04, 5.01630375e-04,
            5.01891233e-04, 5.02152091e-04, 5.02412949e-04, 5.02673808e-04,
            5.02934666e-04, 5.03195524e-04, 5.03456382e-04, 5.03717240e-04,
            5.03978099e-04, 5.04238957e-04, 5.04499815e-04, 5.04760673e-04,
            5.05021532e-04, 5.05282390e-04, 5.05543248e-04, 5.05804106e-04,
            5.06064964e-04, 5.06325823e-04, 5.06586681e-04, 5.06847539e-04,
            5.07108397e-04, 5.07369256e-04, 5.07630114e-04, 5.07890972e-04,
            5.08151830e-04, 5.08412689e-04, 5.08673547e-04, 5.08934405e-04,
            5.09195263e-04, 5.09456121e-04, 5.09716980e-04, 5.09977838e-04,
            5.10238696e-04, 5.10499554e-04, 5.10760413e-04, 5.11021271e-04,
            5.11282129e-04, 5.11542987e-04, 5.11803846e-04, 5.12064704e-04,
            5.12325562e-04, 5.12586420e-04, 5.12847278e-04, 5.13108137e-04,
            5.13368995e-04, 5.13629853e-04, 5.13890711e-04, 5.14151570e-04,
            5.14412428e-04, 5.14673286e-04, 5.14934144e-04, 5.15195003e-04,
            5.15455861e-04, 5.15716719e-04, 5.15977577e-04, 5.16238435e-04,
            5.16499294e-04, 5.16760152e-04, 5.17021010e-04, 5.17281868e-04,
            5.17542727e-04, 5.17803585e-04, 5.18064443e-04, 5.18325301e-04,
            5.18586159e-04, 5.18847018e-04, 5.19107876e-04, 5.19368734e-04,
            5.19629592e-04, 5.19890451e-04, 5.20151309e-04, 5.20412167e-04,
            5.20673025e-04, 5.20933884e-04, 5.21194742e-04, 5.21455600e-04
        ]),
        'x1':
        np.array([
            -5.12000000e+00, -5.06497190e+00, -5.00994379e+00, -4.95491569e+00,
            -4.89979560e+00, -4.79974450e+00, -4.69969340e+00, -4.59964230e+00,
            -4.49971384e+00, -4.42967807e+00, -4.35964230e+00, -4.28960653e+00,
            -4.21969340e+00, -4.16966785e+00, -4.11964230e+00, -4.06961675e+00,
            -4.01942774e+00, -3.94939869e+00, -3.87936963e+00, -3.80934058e+00,
            -3.73955736e+00, -3.69453437e+00, -3.64951137e+00, -3.60448838e+00,
            -3.55946539e+00, -3.51444239e+00, -3.46941940e+00, -3.42439640e+00,
            -3.37937341e+00, -3.33435041e+00, -3.28932742e+00, -3.24430442e+00,
            -3.19904190e+00, -3.13901124e+00, -3.07898058e+00, -3.01894992e+00,
            -2.95900933e+00, -2.90398122e+00, -2.84895312e+00, -2.79392501e+00,
            -2.73949859e+00, -2.71448582e+00, -2.68947304e+00, -2.66446027e+00,
            -2.63882133e+00, -2.58546132e+00, -2.53210130e+00, -2.47874128e+00,
            -2.42538126e+00, -2.37202124e+00, -2.31866123e+00, -2.26530121e+00,
            -2.21194119e+00, -2.15858117e+00, -2.10522116e+00, -2.05186114e+00,
            -1.99850112e+00, -1.94514110e+00, -1.89178108e+00, -1.83842107e+00,
            -1.78506105e+00, -1.73170103e+00, -1.67834101e+00, -1.62498099e+00,
            -1.57162098e+00, -1.51826096e+00, -1.46490094e+00, -1.41154092e+00,
            -1.35818090e+00, -1.30482089e+00, -1.25146087e+00, -1.19810085e+00,
            -1.14474083e+00, -1.09138082e+00, -1.03802080e+00, -9.84660779e-01,
            -9.31300762e-01, -8.77940744e-01, -8.24580726e-01, -7.71220708e-01,
            -7.18662960e-01, -6.85313659e-01, -6.51964359e-01, -6.18615058e-01,
            -5.85265757e-01, -5.51916457e-01, -5.18567156e-01, -4.85217856e-01,
            -4.51868555e-01, -4.18519255e-01, -3.85169954e-01, -3.51820653e-01,
            -3.19426739e-01, -3.06920352e-01, -2.94413964e-01, -2.81907577e-01,
            -2.69401189e-01, -2.56894802e-01, -2.44388414e-01, -2.31882027e-01,
            -2.19500512e-01, -2.09495402e-01, -1.99490292e-01, -1.89485182e-01,
            -1.79870018e-01, -1.77368740e-01, -1.74867463e-01, -1.72366185e-01,
            -1.69864908e-01, -1.67363631e-01, -1.64862353e-01, -1.62361076e-01,
            -1.59719596e-01, -1.54717041e-01, -1.49714486e-01, -1.44711931e-01,
            -1.39709376e-01, -1.34706821e-01, -1.29704266e-01, -1.24701711e-01,
            -1.19699156e-01, -1.14696601e-01, -1.09694046e-01, -1.04691491e-01,
            -9.97926309e-02, -9.64577009e-02, -9.31227708e-02, -8.97878407e-02,
            -8.64529107e-02, -8.31179806e-02, -7.97830506e-02, -7.64481205e-02,
            -7.31131904e-02, -6.97782604e-02, -6.64433303e-02, -6.31084003e-02,
            -5.98867315e-02, -5.82192132e-02, -5.65516948e-02, -5.48841765e-02,
            -5.32166582e-02, -5.15491399e-02, -4.98816215e-02, -4.82141032e-02,
            -4.65465849e-02, -4.48790666e-02, -4.32115482e-02, -4.15440299e-02,
            -3.98147718e-02, -3.73135543e-02, -3.48123368e-02, -3.23111192e-02,
            -2.98099017e-02, -2.73086842e-02, -2.48074667e-02, -2.23062491e-02,
            -1.98050316e-02, -1.73038141e-02, -1.48025965e-02, -1.23013790e-02,
            -9.80016148e-03, -7.29894396e-03, -4.79772643e-03, -2.29650890e-03,
            1.36475691e-04, 1.80399402e-03, 3.47151234e-03, 5.13903067e-03,
            6.80654899e-03, 8.47406731e-03, 1.01415856e-02, 1.18091040e-02,
            1.34766223e-02, 1.51441406e-02, 1.68116589e-02, 1.84791773e-02,
            2.02200434e-02, 2.27213209e-02, 2.52225984e-02, 2.77238758e-02,
            3.02251533e-02, 3.27264308e-02, 3.52277083e-02, 3.77289858e-02,
            4.01535089e-02, 4.18210272e-02, 4.34885455e-02, 4.51560638e-02,
            4.68235821e-02, 4.84911005e-02, 5.01586188e-02, 5.18261371e-02,
            5.34936554e-02, 5.51611738e-02, 5.68286921e-02, 5.84962104e-02,
            6.01964707e-02, 6.21974543e-02, 6.41984380e-02, 6.61994216e-02,
            6.82004052e-02, 7.02013888e-02, 7.22023724e-02, 7.42033560e-02,
            7.62043397e-02, 7.82053233e-02, 8.02063069e-02, 8.22072905e-02,
            8.42082741e-02, 8.62092577e-02, 8.82102414e-02, 9.02112250e-02,
            9.22122086e-02, 9.42131922e-02, 9.62141758e-02, 9.82151594e-02,
            1.00135092e-01, 1.01385731e-01, 1.02636369e-01, 1.03887008e-01,
            1.05137647e-01, 1.06388286e-01, 1.07638924e-01, 1.08889563e-01,
            1.10140202e-01, 1.11390841e-01, 1.12641479e-01, 1.13892118e-01,
            1.15142757e-01, 1.16393396e-01, 1.17644034e-01, 1.18894673e-01,
            1.20290610e-01, 1.22791767e-01, 1.25292925e-01, 1.27794083e-01,
            1.30295240e-01, 1.32796398e-01, 1.35297555e-01, 1.37798713e-01,
            1.40149942e-01, 1.41400581e-01, 1.42651220e-01, 1.43901859e-01,
            1.45152497e-01, 1.46403136e-01, 1.47653775e-01, 1.48904414e-01,
            1.50155052e-01, 1.51405691e-01, 1.52656330e-01, 1.53906969e-01,
            1.55157607e-01, 1.56408246e-01, 1.57658885e-01, 1.58909524e-01,
            1.60640649e-01, 1.65643204e-01, 1.70645759e-01, 1.75648314e-01,
            1.80216949e-01, 1.81884414e-01, 1.83551879e-01, 1.85219345e-01,
            1.86886810e-01, 1.88554275e-01, 1.90221740e-01, 1.91889205e-01,
            1.93556670e-01, 1.95224135e-01, 1.96891600e-01, 1.98559065e-01,
            2.00169903e-01, 2.01420542e-01, 2.02671180e-01, 2.03921819e-01,
            2.05172458e-01, 2.06423096e-01, 2.07673735e-01, 2.08924374e-01,
            2.10175013e-01, 2.11425651e-01, 2.12676290e-01, 2.13926929e-01,
            2.15177568e-01, 2.16428206e-01, 2.17678845e-01, 2.18929484e-01,
            2.20144095e-01, 2.21144587e-01, 2.22145079e-01, 2.23145571e-01,
            2.24146063e-01, 2.25146554e-01, 2.26147046e-01, 2.27147538e-01,
            2.28148030e-01, 2.29148522e-01, 2.30149013e-01, 2.31149505e-01,
            2.32149997e-01, 2.33150489e-01, 2.34150981e-01, 2.35151472e-01,
            2.36151964e-01, 2.37152456e-01, 2.38152948e-01, 2.39153440e-01,
            2.40769672e-01, 2.45772227e-01, 2.50774782e-01, 2.55777337e-01,
            2.60389946e-01, 2.62891224e-01, 2.65392501e-01, 2.67893779e-01,
            2.70395056e-01, 2.72896334e-01, 2.75397611e-01, 2.77898889e-01,
            2.80320130e-01, 2.82321133e-01, 2.84322135e-01, 2.86323138e-01,
            2.88324141e-01, 2.90325144e-01, 2.92326147e-01, 2.94327149e-01,
            2.96328152e-01, 2.98329155e-01, 3.00330158e-01, 3.02331161e-01,
            3.04332163e-01, 3.06333166e-01, 3.08334169e-01, 3.10335172e-01,
            3.12336175e-01, 3.14337177e-01, 3.16338180e-01, 3.18339183e-01,
            3.20340186e-01, 3.22341189e-01, 3.24342191e-01, 3.26343194e-01,
            3.28344197e-01, 3.30345200e-01, 3.32346203e-01, 3.34347205e-01,
            3.36348208e-01, 3.38349211e-01, 3.40350214e-01, 3.42351217e-01,
            3.44352219e-01, 3.46353222e-01, 3.48354225e-01, 3.50355228e-01,
            3.52356231e-01, 3.54357233e-01, 3.56358236e-01, 3.58359239e-01,
            3.60360242e-01, 3.62361245e-01, 3.64362247e-01, 3.66363250e-01,
            3.68364253e-01, 3.70365256e-01, 3.72366259e-01, 3.74367261e-01,
            3.76368264e-01, 3.78369267e-01, 3.80370270e-01, 3.82371273e-01,
            3.84372276e-01, 3.86373278e-01, 3.88374281e-01, 3.90375284e-01,
            3.92376287e-01, 3.94377290e-01, 3.96378292e-01, 3.98379295e-01,
            4.00380298e-01, 4.02381301e-01, 4.04382304e-01, 4.06383306e-01,
            4.08384309e-01, 4.10385312e-01, 4.12386315e-01, 4.14387318e-01,
            4.16388320e-01, 4.18389323e-01, 4.20390326e-01, 4.22391329e-01,
            4.24392332e-01, 4.26393334e-01, 4.28394337e-01, 4.30395340e-01,
            4.32396343e-01, 4.34397346e-01, 4.36398348e-01, 4.38399351e-01,
            4.40400354e-01, 4.42401357e-01, 4.44402360e-01, 4.46403362e-01,
            4.48404365e-01, 4.50405368e-01, 4.52406371e-01, 4.54407374e-01,
            4.56408376e-01, 4.58409379e-01, 4.60410382e-01, 4.62411385e-01,
            4.64412388e-01, 4.66413390e-01, 4.68414393e-01, 4.70415396e-01,
            4.72416399e-01, 4.74417402e-01, 4.76418404e-01, 4.78419407e-01,
            4.80420410e-01, 4.82421413e-01, 4.84422416e-01, 4.86423418e-01,
            4.88424421e-01, 4.90425424e-01, 4.92426427e-01, 4.94427430e-01,
            4.96428432e-01, 4.98429435e-01, 5.00430438e-01, 5.02431441e-01,
            5.04432444e-01, 5.06433446e-01, 5.08434449e-01, 5.10435452e-01,
            5.12436455e-01, 5.14437458e-01, 5.16438460e-01, 5.18439463e-01,
            5.20440466e-01, 5.22441469e-01, 5.24442472e-01, 5.26443474e-01,
            5.28444477e-01, 5.30445480e-01, 5.32446483e-01, 5.34447486e-01,
            5.36448489e-01, 5.38449491e-01, 5.40450494e-01, 5.42451497e-01,
            5.44452500e-01, 5.46453503e-01, 5.48454505e-01, 5.50455508e-01,
            5.52456511e-01, 5.54457514e-01, 5.56458517e-01, 5.58459519e-01,
            5.60460522e-01, 5.62461525e-01, 5.64462528e-01, 5.66463531e-01,
            5.68464533e-01, 5.70465536e-01, 5.72466539e-01, 5.74467542e-01,
            5.76468545e-01, 5.78469547e-01, 5.80470550e-01, 5.82471553e-01,
            5.84472556e-01, 5.86473559e-01, 5.88474561e-01, 5.90475564e-01,
            5.92476567e-01, 5.94477570e-01, 5.96478573e-01, 5.98479575e-01,
            6.00360430e-01, 6.01861168e-01, 6.03361906e-01, 6.04862643e-01,
            6.06363381e-01, 6.07864119e-01, 6.09364856e-01, 6.10865594e-01,
            6.12366332e-01, 6.13867070e-01, 6.15367807e-01, 6.16868545e-01,
            6.18369283e-01, 6.19870020e-01, 6.21370758e-01, 6.22871496e-01,
            6.24372234e-01, 6.25872971e-01, 6.27373709e-01, 6.28874447e-01,
            6.30375184e-01, 6.31875922e-01, 6.33376660e-01, 6.34877398e-01,
            6.36378135e-01, 6.37878873e-01, 6.39379611e-01, 6.40880348e-01,
            6.42381086e-01, 6.43881824e-01, 6.45382562e-01, 6.46883299e-01,
            6.48384037e-01, 6.49884775e-01, 6.51385512e-01, 6.52886250e-01,
            6.54386988e-01, 6.55887726e-01, 6.57388463e-01, 6.58889201e-01,
            6.60519923e-01, 6.62520926e-01, 6.64521929e-01, 6.66522932e-01,
            6.68523934e-01, 6.70524937e-01, 6.72525940e-01, 6.74526943e-01,
            6.76527946e-01, 6.78528948e-01, 6.80529951e-01, 6.82530954e-01,
            6.84531957e-01, 6.86532960e-01, 6.88533962e-01, 6.90534965e-01,
            6.92535968e-01, 6.94536971e-01, 6.96537974e-01, 6.98538976e-01,
            7.00539979e-01, 7.02540982e-01, 7.04541985e-01, 7.06542988e-01,
            7.08543990e-01, 7.10544993e-01, 7.12545996e-01, 7.14546999e-01,
            7.16548002e-01, 7.18549004e-01, 7.20550007e-01, 7.22551010e-01,
            7.24552013e-01, 7.26553016e-01, 7.28554019e-01, 7.30555021e-01,
            7.32556024e-01, 7.34557027e-01, 7.36558030e-01, 7.38559033e-01,
            7.40420026e-01, 7.41920779e-01, 7.43421531e-01, 7.44922283e-01,
            7.46423035e-01, 7.47923787e-01, 7.49424539e-01, 7.50925291e-01,
            7.52426043e-01, 7.53926795e-01, 7.55427548e-01, 7.56928300e-01,
            7.58429052e-01, 7.59929804e-01, 7.61430556e-01, 7.62931308e-01,
            7.64432060e-01, 7.65932812e-01, 7.67433564e-01, 7.68934316e-01,
            7.70435069e-01, 7.71935821e-01, 7.73436573e-01, 7.74937325e-01,
            7.76438077e-01, 7.77938829e-01, 7.79439581e-01, 7.80940333e-01,
            7.82441085e-01, 7.83941837e-01, 7.85442590e-01, 7.86943342e-01,
            7.88444094e-01, 7.89944846e-01, 7.91445598e-01, 7.92946350e-01,
            7.94447102e-01, 7.95947854e-01, 7.97448606e-01, 7.98949358e-01,
            8.00900221e-01, 8.03901725e-01, 8.06903230e-01, 8.09904734e-01,
            8.12906238e-01, 8.15907742e-01, 8.18909246e-01, 8.21910751e-01,
            8.24912255e-01, 8.27913759e-01, 8.30915263e-01, 8.33916767e-01,
            8.36918272e-01, 8.39919776e-01, 8.42921280e-01, 8.45922784e-01,
            8.48924288e-01, 8.51925793e-01, 8.54927297e-01, 8.57928801e-01,
            8.60930305e-01, 8.63931809e-01, 8.66933314e-01, 8.69934818e-01,
            8.72936322e-01, 8.75937826e-01, 8.78939330e-01, 8.81940835e-01,
            8.84942339e-01, 8.87943843e-01, 8.90945347e-01, 8.93946851e-01,
            8.96948356e-01, 8.99949860e-01, 9.02951364e-01, 9.05952868e-01,
            9.08954372e-01, 9.11955877e-01, 9.14957381e-01, 9.17958885e-01,
            9.20320130e-01, 9.21320631e-01, 9.22321133e-01, 9.23321634e-01,
            9.24322135e-01, 9.25322637e-01, 9.26323138e-01, 9.27323640e-01,
            9.28324141e-01, 9.29324642e-01, 9.30325144e-01, 9.31325645e-01,
            9.32326147e-01, 9.33326648e-01, 9.34327149e-01, 9.35327651e-01,
            9.36328152e-01, 9.37328654e-01, 9.38329155e-01, 9.39329656e-01,
            9.40330158e-01, 9.41330659e-01, 9.42331161e-01, 9.43331662e-01,
            9.44332163e-01, 9.45332665e-01, 9.46333166e-01, 9.47333668e-01,
            9.48334169e-01, 9.49334670e-01, 9.50335172e-01, 9.51335673e-01,
            9.52336175e-01, 9.53336676e-01, 9.54337177e-01, 9.55337679e-01,
            9.56338180e-01, 9.57338682e-01, 9.58339183e-01, 9.59339684e-01,
            9.61020557e-01, 9.64022062e-01, 9.67023566e-01, 9.70025070e-01,
            9.73026574e-01, 9.76028078e-01, 9.79029583e-01, 9.82031087e-01,
            9.85032591e-01, 9.88034095e-01, 9.91035599e-01, 9.94037104e-01,
            9.97038608e-01, 1.00004011e+00, 1.00304162e+00, 1.00604312e+00,
            1.00904462e+00, 1.01204613e+00, 1.01504763e+00, 1.01804914e+00,
            1.02105064e+00, 1.02405215e+00, 1.02705365e+00, 1.03005515e+00,
            1.03305666e+00, 1.03605816e+00, 1.03905967e+00, 1.04206117e+00,
            1.04506268e+00, 1.04806418e+00, 1.05106568e+00, 1.05406719e+00,
            1.05706869e+00, 1.06007020e+00, 1.06307170e+00, 1.06607320e+00,
            1.06907471e+00, 1.07207621e+00, 1.07507772e+00, 1.07807922e+00,
            1.08090060e+00, 1.08340186e+00, 1.08590311e+00, 1.08840437e+00,
            1.09090562e+00, 1.09340687e+00, 1.09590813e+00, 1.09840938e+00,
            1.10091063e+00, 1.10341189e+00, 1.10591314e+00, 1.10841439e+00,
            1.11091565e+00, 1.11341690e+00, 1.11591815e+00, 1.11841941e+00,
            1.12092066e+00, 1.12342191e+00, 1.12592317e+00, 1.12842442e+00,
            1.13092567e+00, 1.13342693e+00, 1.13592818e+00, 1.13842944e+00,
            1.14093069e+00, 1.14343194e+00, 1.14593320e+00, 1.14843445e+00,
            1.15093570e+00, 1.15343696e+00, 1.15593821e+00, 1.15843946e+00,
            1.16094072e+00, 1.16344197e+00, 1.16594322e+00, 1.16844448e+00,
            1.17094573e+00, 1.17344698e+00, 1.17594824e+00, 1.17844949e+00,
            1.18095074e+00, 1.18345200e+00, 1.18595325e+00, 1.18845451e+00,
            1.19095576e+00, 1.19345701e+00, 1.19595827e+00, 1.19845952e+00,
            1.20096077e+00, 1.20346203e+00, 1.20596328e+00, 1.20846453e+00,
            1.21096579e+00, 1.21346704e+00, 1.21596829e+00, 1.21846955e+00,
            1.22097080e+00, 1.22347205e+00, 1.22597331e+00, 1.22847456e+00,
            1.23097581e+00, 1.23347707e+00, 1.23597832e+00, 1.23847958e+00,
            1.24098083e+00, 1.24348208e+00, 1.24598334e+00, 1.24848459e+00,
            1.25098584e+00, 1.25348710e+00, 1.25598835e+00, 1.25848960e+00,
            1.26099086e+00, 1.26349211e+00, 1.26599336e+00, 1.26849462e+00,
            1.27099587e+00, 1.27349712e+00, 1.27599838e+00, 1.27849963e+00,
            1.28060053e+00, 1.28210128e+00, 1.28360204e+00, 1.28510279e+00,
            1.28660354e+00, 1.28810429e+00, 1.28960504e+00, 1.29110580e+00,
            1.29260655e+00, 1.29410730e+00, 1.29560805e+00, 1.29710880e+00,
            1.29860956e+00, 1.30011031e+00, 1.30161106e+00, 1.30311181e+00,
            1.30461256e+00, 1.30611332e+00, 1.30761407e+00, 1.30911482e+00,
            1.31061557e+00, 1.31211633e+00, 1.31361708e+00, 1.31511783e+00,
            1.31661858e+00, 1.31811933e+00, 1.31962009e+00, 1.32112084e+00,
            1.32262159e+00, 1.32412234e+00, 1.32562309e+00, 1.32712385e+00,
            1.32862460e+00, 1.33012535e+00, 1.33162610e+00, 1.33312685e+00,
            1.33462761e+00, 1.33612836e+00, 1.33762911e+00, 1.33912986e+00,
            1.34105101e+00, 1.34355224e+00, 1.34605347e+00, 1.34855470e+00,
            1.35105593e+00, 1.35355716e+00, 1.35605839e+00, 1.35855962e+00,
            1.36106085e+00, 1.36356208e+00, 1.36606331e+00, 1.36856454e+00,
            1.37106577e+00, 1.37356700e+00, 1.37606823e+00, 1.37856946e+00,
            1.38107069e+00, 1.38357192e+00, 1.38607315e+00, 1.38857438e+00,
            1.39107561e+00, 1.39357683e+00, 1.39607806e+00, 1.39857929e+00,
            1.40108052e+00, 1.40358175e+00, 1.40608298e+00, 1.40858421e+00,
            1.41108544e+00, 1.41358667e+00, 1.41608790e+00, 1.41858913e+00,
            1.42109036e+00, 1.42359159e+00, 1.42609282e+00, 1.42859405e+00,
            1.43109528e+00, 1.43359651e+00, 1.43609774e+00, 1.43859897e+00,
            1.44110021e+00, 1.44360146e+00, 1.44610271e+00, 1.44860397e+00,
            1.45110522e+00, 1.45360647e+00, 1.45610773e+00, 1.45860898e+00,
            1.46111023e+00, 1.46361149e+00, 1.46611274e+00, 1.46861399e+00,
            1.47111525e+00, 1.47361650e+00, 1.47611776e+00, 1.47861901e+00,
            1.48112026e+00, 1.48362152e+00, 1.48612277e+00, 1.48862402e+00,
            1.49112528e+00, 1.49362653e+00, 1.49612778e+00, 1.49862904e+00,
            1.50113029e+00, 1.50363154e+00, 1.50613280e+00, 1.50863405e+00,
            1.51113530e+00, 1.51363656e+00, 1.51613781e+00, 1.51863906e+00,
            1.52114032e+00, 1.52364157e+00, 1.52614283e+00, 1.52864408e+00,
            1.53114533e+00, 1.53364659e+00, 1.53614784e+00, 1.53864909e+00,
            1.54046014e+00, 1.54146064e+00, 1.54246114e+00, 1.54346164e+00,
            1.54446214e+00, 1.54546265e+00, 1.54646315e+00, 1.54746365e+00,
            1.54846415e+00, 1.54946465e+00, 1.55046515e+00, 1.55146565e+00,
            1.55246616e+00, 1.55346666e+00, 1.55446716e+00, 1.55546766e+00,
            1.55646816e+00, 1.55746866e+00, 1.55846916e+00, 1.55946967e+00,
            1.56047017e+00, 1.56147067e+00, 1.56247117e+00, 1.56347167e+00,
            1.56447217e+00, 1.56547267e+00, 1.56647318e+00, 1.56747368e+00,
            1.56847418e+00, 1.56947468e+00, 1.57047518e+00, 1.57147568e+00,
            1.57247618e+00, 1.57347668e+00, 1.57447719e+00, 1.57547769e+00,
            1.57647819e+00, 1.57747869e+00, 1.57847919e+00, 1.57947969e+00,
            1.58120049e+00, 1.58370174e+00, 1.58620299e+00, 1.58870425e+00,
            1.59120550e+00, 1.59370675e+00, 1.59620801e+00, 1.59870926e+00,
            1.60121051e+00, 1.60371177e+00, 1.60621302e+00, 1.60871428e+00,
            1.61121553e+00, 1.61371678e+00, 1.61621804e+00, 1.61871929e+00,
            1.62122054e+00, 1.62372180e+00, 1.62622305e+00, 1.62872430e+00,
            1.63122556e+00, 1.63372681e+00, 1.63622806e+00, 1.63872932e+00,
            1.64123057e+00, 1.64373182e+00, 1.64623308e+00, 1.64873433e+00,
            1.65123558e+00, 1.65373684e+00, 1.65623809e+00, 1.65873935e+00,
            1.66124060e+00, 1.66374185e+00, 1.66624311e+00, 1.66874436e+00,
            1.67124561e+00, 1.67374687e+00, 1.67624812e+00, 1.67874937e+00,
            1.68150075e+00, 1.68450226e+00, 1.68750376e+00, 1.69050526e+00,
            1.69350677e+00, 1.69650827e+00, 1.69950978e+00, 1.70251128e+00,
            1.70551279e+00, 1.70851429e+00, 1.71151579e+00, 1.71451730e+00,
            1.71751880e+00, 1.72052031e+00, 1.72352181e+00, 1.72652332e+00,
            1.72952482e+00, 1.73252632e+00, 1.73552783e+00, 1.73852933e+00,
            1.74153084e+00, 1.74453234e+00, 1.74753384e+00, 1.75053535e+00,
            1.75353685e+00, 1.75653836e+00, 1.75953986e+00, 1.76254137e+00,
            1.76554287e+00, 1.76854437e+00, 1.77154588e+00, 1.77454738e+00,
            1.77754889e+00, 1.78055039e+00, 1.78355190e+00, 1.78655340e+00,
            1.78955490e+00, 1.79255641e+00, 1.79555791e+00, 1.79855942e+00,
            1.80104061e+00, 1.80304162e+00, 1.80504262e+00, 1.80704362e+00,
            1.80904462e+00, 1.81104563e+00, 1.81304663e+00, 1.81504763e+00,
            1.81704864e+00, 1.81904964e+00, 1.82105064e+00, 1.82305164e+00,
            1.82505265e+00, 1.82705365e+00, 1.82905465e+00, 1.83105566e+00,
            1.83305666e+00, 1.83505766e+00, 1.83705866e+00, 1.83905967e+00,
            1.84106067e+00, 1.84306167e+00, 1.84506268e+00, 1.84706368e+00,
            1.84906468e+00, 1.85106568e+00, 1.85306669e+00, 1.85506769e+00,
            1.85706869e+00, 1.85906969e+00, 1.86107070e+00, 1.86307170e+00,
            1.86507270e+00, 1.86707371e+00, 1.86907471e+00, 1.87107571e+00,
            1.87307671e+00, 1.87507772e+00, 1.87707872e+00, 1.87907972e+00,
            1.88081054e+00, 1.88231130e+00, 1.88381205e+00, 1.88531280e+00,
            1.88681355e+00, 1.88831430e+00, 1.88981506e+00, 1.89131581e+00,
            1.89281656e+00, 1.89431731e+00, 1.89581807e+00, 1.89731882e+00,
            1.89881957e+00, 1.90032032e+00, 1.90182107e+00, 1.90332183e+00,
            1.90482258e+00, 1.90632333e+00, 1.90782408e+00, 1.90932483e+00,
            1.91082559e+00, 1.91232634e+00, 1.91382709e+00, 1.91532784e+00,
            1.91682859e+00, 1.91832935e+00, 1.91983010e+00, 1.92133085e+00,
            1.92283160e+00, 1.92433236e+00, 1.92583311e+00, 1.92733386e+00,
            1.92883461e+00, 1.93033536e+00, 1.93183612e+00, 1.93333687e+00,
            1.93483762e+00, 1.93633837e+00, 1.93783912e+00, 1.93933988e+00,
            1.94168126e+00, 1.94468276e+00, 1.94768426e+00, 1.95068577e+00,
            1.95368727e+00, 1.95668878e+00, 1.95969028e+00, 1.96269179e+00,
            1.96569329e+00, 1.96869479e+00, 1.97169630e+00, 1.97469780e+00,
            1.97769931e+00, 1.98070081e+00, 1.98370232e+00, 1.98670382e+00,
            1.98970532e+00, 1.99270683e+00, 1.99570833e+00, 1.99870984e+00,
            2.00171134e+00, 2.00471284e+00, 2.00771435e+00, 2.01071585e+00,
            2.01371736e+00, 2.01671886e+00, 2.01972037e+00, 2.02272187e+00,
            2.02572337e+00, 2.02872488e+00, 2.03172638e+00, 2.03472789e+00,
            2.03772939e+00, 2.04073090e+00, 2.04373240e+00, 2.04673390e+00,
            2.04973541e+00, 2.05273691e+00, 2.05573842e+00, 2.05873992e+00,
            2.06087071e+00, 2.06237146e+00, 2.06387222e+00, 2.06537297e+00,
            2.06687372e+00, 2.06837447e+00, 2.06987522e+00, 2.07137598e+00,
            2.07287673e+00, 2.07437748e+00, 2.07587823e+00, 2.07737899e+00,
            2.07887974e+00, 2.08038049e+00, 2.08188124e+00, 2.08338199e+00,
            2.08488275e+00, 2.08638350e+00, 2.08788425e+00, 2.08938500e+00,
            2.09088575e+00, 2.09238651e+00, 2.09388726e+00, 2.09538801e+00,
            2.09688876e+00, 2.09838951e+00, 2.09989027e+00, 2.10139102e+00,
            2.10289177e+00, 2.10439252e+00, 2.10589328e+00, 2.10739403e+00,
            2.10889478e+00, 2.11039553e+00, 2.11189628e+00, 2.11339704e+00,
            2.11489779e+00, 2.11639854e+00, 2.11789929e+00, 2.11940004e+00,
            2.12150131e+00, 2.12400254e+00, 2.12650377e+00, 2.12900500e+00,
            2.13150623e+00, 2.13400746e+00, 2.13650869e+00, 2.13900992e+00,
            2.14151115e+00, 2.14401238e+00, 2.14651361e+00, 2.14901484e+00,
            2.15151607e+00, 2.15401730e+00, 2.15651853e+00, 2.15901976e+00,
            2.16152099e+00, 2.16402221e+00, 2.16652344e+00, 2.16902467e+00,
            2.17152590e+00, 2.17402713e+00, 2.17652836e+00, 2.17902959e+00,
            2.18153082e+00, 2.18403205e+00, 2.18653328e+00, 2.18903451e+00,
            2.19153574e+00, 2.19403697e+00, 2.19653820e+00, 2.19903943e+00,
            2.20154066e+00, 2.20404189e+00, 2.20654312e+00, 2.20904435e+00,
            2.21154558e+00, 2.21404681e+00, 2.21654803e+00, 2.21904926e+00,
            2.22124041e+00, 2.22324141e+00, 2.22524241e+00, 2.22724342e+00,
            2.22924442e+00, 2.23124542e+00, 2.23324642e+00, 2.23524743e+00,
            2.23724843e+00, 2.23924943e+00, 2.24125043e+00, 2.24325144e+00,
            2.24525244e+00, 2.24725344e+00, 2.24925445e+00, 2.25125545e+00,
            2.25325645e+00, 2.25525745e+00, 2.25725846e+00, 2.25925946e+00,
            2.26126046e+00, 2.26326147e+00, 2.26526247e+00, 2.26726347e+00,
            2.26926447e+00, 2.27126548e+00, 2.27326648e+00, 2.27526748e+00,
            2.27726849e+00, 2.27926949e+00, 2.28127049e+00, 2.28327149e+00,
            2.28527250e+00, 2.28727350e+00, 2.28927450e+00, 2.29127551e+00,
            2.29327651e+00, 2.29527751e+00, 2.29727851e+00, 2.29927952e+00,
            2.30160065e+00, 2.30410190e+00, 2.30660316e+00, 2.30910441e+00,
            2.31160566e+00, 2.31410692e+00, 2.31660817e+00, 2.31910942e+00,
            2.32161068e+00, 2.32411193e+00, 2.32661318e+00, 2.32911444e+00,
            2.33161569e+00, 2.33411694e+00, 2.33661820e+00, 2.33911945e+00,
            2.34162070e+00, 2.34412196e+00, 2.34662321e+00, 2.34912447e+00,
            2.35162572e+00, 2.35412697e+00, 2.35662823e+00, 2.35912948e+00,
            2.36163073e+00, 2.36413199e+00, 2.36663324e+00, 2.36913449e+00,
            2.37163575e+00, 2.37413700e+00, 2.37663825e+00, 2.37913951e+00,
            2.38164076e+00, 2.38414201e+00, 2.38664327e+00, 2.38914452e+00,
            2.39164577e+00, 2.39414703e+00, 2.39664828e+00, 2.39914954e+00,
            2.40132063e+00, 2.40332163e+00, 2.40532264e+00, 2.40732364e+00,
            2.40932464e+00, 2.41132565e+00, 2.41332665e+00, 2.41532765e+00,
            2.41732865e+00, 2.41932966e+00, 2.42133066e+00, 2.42333166e+00,
            2.42533266e+00, 2.42733367e+00, 2.42933467e+00, 2.43133567e+00,
            2.43333668e+00, 2.43533768e+00, 2.43733868e+00, 2.43933968e+00,
            2.44134069e+00, 2.44334169e+00, 2.44534269e+00, 2.44734370e+00,
            2.44934470e+00, 2.45134570e+00, 2.45334670e+00, 2.45534771e+00,
            2.45734871e+00, 2.45934971e+00, 2.46135072e+00, 2.46335172e+00,
            2.46535272e+00, 2.46735372e+00, 2.46935473e+00, 2.47135573e+00,
            2.47335673e+00, 2.47535773e+00, 2.47735874e+00, 2.47935974e+00,
            2.48204111e+00, 2.48504262e+00, 2.48804412e+00, 2.49104563e+00,
            2.49404713e+00, 2.49704864e+00, 2.50005014e+00, 2.50305164e+00,
            2.50605315e+00, 2.50905465e+00, 2.51205616e+00, 2.51505766e+00,
            2.51805917e+00, 2.52106067e+00, 2.52406217e+00, 2.52706368e+00,
            2.53006518e+00, 2.53306669e+00, 2.53606819e+00, 2.53906969e+00,
            2.54207120e+00, 2.54507270e+00, 2.54807421e+00, 2.55107571e+00,
            2.55407722e+00, 2.55707872e+00, 2.56008022e+00, 2.56308173e+00,
            2.56608323e+00, 2.56908474e+00, 2.57208624e+00, 2.57508775e+00,
            2.57808925e+00, 2.58109075e+00, 2.58409226e+00, 2.58709376e+00,
            2.59009527e+00, 2.59309677e+00, 2.59609827e+00, 2.59909978e+00,
            2.60035021e+00, 2.60085046e+00, 2.60135072e+00, 2.60185097e+00,
            2.60235122e+00, 2.60285147e+00, 2.60335172e+00, 2.60385197e+00,
            2.60435222e+00, 2.60485247e+00, 2.60535272e+00, 2.60585297e+00,
            2.60635322e+00, 2.60685347e+00, 2.60735372e+00, 2.60785397e+00,
            2.60835423e+00, 2.60885448e+00, 2.60935473e+00, 2.60985498e+00,
            2.61035523e+00, 2.61085548e+00, 2.61135573e+00, 2.61185598e+00,
            2.61235623e+00, 2.61285648e+00, 2.61335673e+00, 2.61385698e+00,
            2.61435723e+00, 2.61485748e+00, 2.61535773e+00, 2.61585799e+00,
            2.61635824e+00, 2.61685849e+00, 2.61735874e+00, 2.61785899e+00,
            2.61835924e+00, 2.61885949e+00, 2.61935974e+00, 2.61985999e+00,
            2.62180121e+00, 2.62430246e+00, 2.62680372e+00, 2.62930497e+00,
            2.63180622e+00, 2.63430748e+00, 2.63680873e+00, 2.63930998e+00,
            2.64181124e+00, 2.64431249e+00, 2.64681374e+00, 2.64931500e+00,
            2.65181625e+00, 2.65431750e+00, 2.65681876e+00, 2.65932001e+00,
            2.66182127e+00, 2.66432252e+00, 2.66682377e+00, 2.66932503e+00,
            2.67182628e+00, 2.67432753e+00, 2.67682879e+00, 2.67933004e+00,
            2.68183129e+00, 2.68433255e+00, 2.68683380e+00, 2.68933505e+00,
            2.69183631e+00, 2.69433756e+00, 2.69683881e+00, 2.69934007e+00,
            2.70184132e+00, 2.70434257e+00, 2.70684383e+00, 2.70934508e+00,
            2.71184634e+00, 2.71434759e+00, 2.71684884e+00, 2.71935010e+00,
            2.72222162e+00, 2.72522312e+00, 2.72822463e+00, 2.73122613e+00,
            2.73422764e+00, 2.73722914e+00, 2.74023064e+00, 2.74323215e+00,
            2.74623365e+00, 2.74923516e+00, 2.75223666e+00, 2.75523817e+00,
            2.75823967e+00, 2.76124117e+00, 2.76424268e+00, 2.76724418e+00,
            2.77024569e+00, 2.77324719e+00, 2.77624870e+00, 2.77925020e+00,
            2.78225170e+00, 2.78525321e+00, 2.78825471e+00, 2.79125622e+00,
            2.79425772e+00, 2.79725922e+00, 2.80026073e+00, 2.80326223e+00,
            2.80626374e+00, 2.80926524e+00, 2.81226675e+00, 2.81526825e+00,
            2.81826975e+00, 2.82127126e+00, 2.82427276e+00, 2.82727427e+00,
            2.83027577e+00, 2.83327727e+00, 2.83627878e+00, 2.83928028e+00,
            2.84190147e+00, 2.84440270e+00, 2.84690393e+00, 2.84940516e+00,
            2.85190639e+00, 2.85440762e+00, 2.85690885e+00, 2.85941008e+00,
            2.86191131e+00, 2.86441254e+00, 2.86691377e+00, 2.86941500e+00,
            2.87191623e+00, 2.87441746e+00, 2.87691868e+00, 2.87941991e+00,
            2.88192114e+00, 2.88442237e+00, 2.88692360e+00, 2.88942483e+00,
            2.89192606e+00, 2.89442729e+00, 2.89692852e+00, 2.89942975e+00,
            2.90193098e+00, 2.90443221e+00, 2.90693344e+00, 2.90943467e+00,
            2.91193590e+00, 2.91443713e+00, 2.91693836e+00, 2.91943959e+00,
            2.92194082e+00, 2.92444205e+00, 2.92694328e+00, 2.92944450e+00,
            2.93194573e+00, 2.93444696e+00, 2.93694819e+00, 2.93944942e+00,
            2.94234081e+00, 2.94534231e+00, 2.94834381e+00, 2.95134532e+00,
            2.95434682e+00, 2.95734833e+00, 2.96034983e+00, 2.96335133e+00,
            2.96635284e+00, 2.96935434e+00, 2.97235585e+00, 2.97535735e+00,
            2.97835886e+00, 2.98136036e+00, 2.98436186e+00, 2.98736337e+00,
            2.99036487e+00, 2.99336638e+00, 2.99636788e+00, 2.99936938e+00,
            3.00237089e+00, 3.00537239e+00, 3.00837390e+00, 3.01137540e+00,
            3.01437691e+00, 3.01737841e+00, 3.02037991e+00, 3.02338142e+00,
            3.02638292e+00, 3.02938443e+00, 3.03238593e+00, 3.03538744e+00,
            3.03838894e+00, 3.04139044e+00, 3.04439195e+00, 3.04739345e+00,
            3.05039496e+00, 3.05339646e+00, 3.05639796e+00, 3.05939947e+00,
            3.06120049e+00, 3.06270124e+00, 3.06420199e+00, 3.06570274e+00,
            3.06720350e+00, 3.06870425e+00, 3.07020500e+00, 3.07170575e+00,
            3.07320650e+00, 3.07470726e+00, 3.07620801e+00, 3.07770876e+00,
            3.07920951e+00, 3.08071026e+00, 3.08221102e+00, 3.08371177e+00,
            3.08521252e+00, 3.08671327e+00, 3.08821402e+00, 3.08971478e+00,
            3.09121553e+00, 3.09271628e+00, 3.09421703e+00, 3.09571778e+00,
            3.09721854e+00, 3.09871929e+00, 3.10022004e+00, 3.10172079e+00,
            3.10322155e+00, 3.10472230e+00, 3.10622305e+00, 3.10772380e+00,
            3.10922455e+00, 3.11072531e+00, 3.11222606e+00, 3.11372681e+00,
            3.11522756e+00, 3.11672831e+00, 3.11822907e+00, 3.11972982e+00,
            3.12328152e+00, 3.12728353e+00, 3.13128553e+00, 3.13528754e+00,
            3.13928954e+00, 3.14329155e+00, 3.14729356e+00, 3.15129556e+00,
            3.15529757e+00, 3.15929957e+00, 3.16330158e+00, 3.16730358e+00,
            3.17130559e+00, 3.17530759e+00, 3.17930960e+00, 3.18331161e+00,
            3.18731361e+00, 3.19131562e+00, 3.19531762e+00, 3.19931963e+00,
            3.20332163e+00, 3.20732364e+00, 3.21132565e+00, 3.21532765e+00,
            3.21932966e+00, 3.22333166e+00, 3.22733367e+00, 3.23133567e+00,
            3.23533768e+00, 3.23933968e+00, 3.24334169e+00, 3.24734370e+00,
            3.25134570e+00, 3.25534771e+00, 3.25934971e+00, 3.26335172e+00,
            3.26735372e+00, 3.27135573e+00, 3.27535773e+00, 3.27935974e+00,
            3.28252131e+00, 3.28552281e+00, 3.28852432e+00, 3.29152582e+00,
            3.29452733e+00, 3.29752883e+00, 3.30053033e+00, 3.30353184e+00,
            3.30653334e+00, 3.30953485e+00, 3.31253635e+00, 3.31553786e+00,
            3.31853936e+00, 3.32154086e+00, 3.32454237e+00, 3.32754387e+00,
            3.33054538e+00, 3.33354688e+00, 3.33654839e+00, 3.33954989e+00,
            3.34255139e+00, 3.34555290e+00, 3.34855440e+00, 3.35155591e+00,
            3.35455741e+00, 3.35755891e+00, 3.36056042e+00, 3.36356192e+00,
            3.36656343e+00, 3.36956493e+00, 3.37256644e+00, 3.37556794e+00,
            3.37856944e+00, 3.38157095e+00, 3.38457245e+00, 3.38757396e+00,
            3.39057546e+00, 3.39357697e+00, 3.39657847e+00, 3.39957997e+00,
            3.40258148e+00, 3.40558298e+00, 3.40858449e+00, 3.41158599e+00,
            3.41458749e+00, 3.41758900e+00, 3.42059050e+00, 3.42359201e+00,
            3.42659351e+00, 3.42959502e+00, 3.43259652e+00, 3.43559802e+00,
            3.43859953e+00, 3.44160103e+00, 3.44460254e+00, 3.44760404e+00,
            3.45060554e+00, 3.45360705e+00, 3.45660855e+00, 3.45961006e+00,
            3.46261156e+00, 3.46561307e+00, 3.46861457e+00, 3.47161607e+00,
            3.47461758e+00, 3.47761908e+00, 3.48062059e+00, 3.48362209e+00,
            3.48662360e+00, 3.48962510e+00, 3.49262660e+00, 3.49562811e+00,
            3.49862961e+00, 3.50163112e+00, 3.50463262e+00, 3.50763412e+00,
            3.51063563e+00, 3.51363713e+00, 3.51663864e+00, 3.51964014e+00,
            3.52176110e+00, 3.52376210e+00, 3.52576310e+00, 3.52776411e+00,
            3.52976511e+00, 3.53176611e+00, 3.53376711e+00, 3.53576812e+00,
            3.53776912e+00, 3.53977012e+00, 3.54177113e+00, 3.54377213e+00,
            3.54577313e+00, 3.54777413e+00, 3.54977514e+00, 3.55177614e+00,
            3.55377714e+00, 3.55577814e+00, 3.55777915e+00, 3.55978015e+00,
            3.56178115e+00, 3.56378216e+00, 3.56578316e+00, 3.56778416e+00,
            3.56978516e+00, 3.57178617e+00, 3.57378717e+00, 3.57578817e+00,
            3.57778918e+00, 3.57979018e+00, 3.58179118e+00, 3.58379218e+00,
            3.58579319e+00, 3.58779419e+00, 3.58979519e+00, 3.59179620e+00,
            3.59379720e+00, 3.59579820e+00, 3.59779920e+00, 3.59980021e+00,
            3.60405272e+00, 3.60855498e+00, 3.61305723e+00, 3.61755949e+00,
            3.62206175e+00, 3.62656400e+00, 3.63106626e+00, 3.63556852e+00,
            3.64007077e+00, 3.64457303e+00, 3.64907528e+00, 3.65357754e+00,
            3.65807980e+00, 3.66258205e+00, 3.66708431e+00, 3.67158657e+00,
            3.67608882e+00, 3.68059108e+00, 3.68509333e+00, 3.68959559e+00,
            3.69409785e+00, 3.69860010e+00, 3.70310236e+00, 3.70760462e+00,
            3.71210687e+00, 3.71660913e+00, 3.72111139e+00, 3.72561364e+00,
            3.73011590e+00, 3.73461815e+00, 3.73912041e+00, 3.74362267e+00,
            3.74812492e+00, 3.75262718e+00, 3.75712944e+00, 3.76163169e+00,
            3.76613395e+00, 3.77063620e+00, 3.77513846e+00, 3.77964072e+00,
            3.78207148e+00, 3.78432259e+00, 3.78657371e+00, 3.78882483e+00,
            3.79107595e+00, 3.79332706e+00, 3.79557818e+00, 3.79782930e+00,
            3.80008042e+00, 3.80233153e+00, 3.80458265e+00, 3.80683377e+00,
            3.80908489e+00, 3.81133600e+00, 3.81358712e+00, 3.81583824e+00,
            3.81808935e+00, 3.82034047e+00, 3.82259159e+00, 3.82484271e+00,
            3.82709382e+00, 3.82934494e+00, 3.83159606e+00, 3.83384718e+00,
            3.83609829e+00, 3.83834941e+00, 3.84060053e+00, 3.84285165e+00,
            3.84510276e+00, 3.84735388e+00, 3.84960500e+00, 3.85185611e+00,
            3.85410723e+00, 3.85635835e+00, 3.85860947e+00, 3.86086058e+00,
            3.86311170e+00, 3.86536282e+00, 3.86761394e+00, 3.86986505e+00,
            3.87211617e+00, 3.87436729e+00, 3.87661841e+00, 3.87886952e+00,
            3.88112064e+00, 3.88337176e+00, 3.88562288e+00, 3.88787399e+00,
            3.89012511e+00, 3.89237623e+00, 3.89462734e+00, 3.89687846e+00,
            3.89912958e+00, 3.90138070e+00, 3.90363181e+00, 3.90588293e+00,
            3.90813405e+00, 3.91038517e+00, 3.91263628e+00, 3.91488740e+00,
            3.91713852e+00, 3.91938964e+00, 3.92164075e+00, 3.92389187e+00,
            3.92614299e+00, 3.92839411e+00, 3.93064522e+00, 3.93289634e+00,
            3.93514746e+00, 3.93739857e+00, 3.93964969e+00, 3.94190081e+00,
            3.94415193e+00, 3.94640304e+00, 3.94865416e+00, 3.95090528e+00,
            3.95315640e+00, 3.95540751e+00, 3.95765863e+00, 3.95990975e+00,
            3.96336136e+00, 3.96686312e+00, 3.97036487e+00, 3.97386663e+00,
            3.97736838e+00, 3.98087014e+00, 3.98437189e+00, 3.98787365e+00,
            3.99137540e+00, 3.99487716e+00, 3.99837891e+00, 4.00188067e+00,
            4.00538242e+00, 4.00888418e+00, 4.01238593e+00, 4.01588769e+00,
            4.01938944e+00, 4.02289120e+00, 4.02639295e+00, 4.02989471e+00,
            4.03339646e+00, 4.03689822e+00, 4.04039997e+00, 4.04390173e+00,
            4.04740348e+00, 4.05090524e+00, 4.05440699e+00, 4.05790874e+00,
            4.06141050e+00, 4.06491225e+00, 4.06841401e+00, 4.07191576e+00,
            4.07541752e+00, 4.07891927e+00, 4.08242103e+00, 4.08592278e+00,
            4.08942454e+00, 4.09292629e+00, 4.09642805e+00, 4.09992980e+00,
            4.10343156e+00, 4.10693331e+00, 4.11043507e+00, 4.11393682e+00,
            4.11743858e+00, 4.12094033e+00, 4.12444209e+00, 4.12794384e+00,
            4.13144560e+00, 4.13494735e+00, 4.13844911e+00, 4.14195086e+00,
            4.14545262e+00, 4.14895437e+00, 4.15245613e+00, 4.15595788e+00,
            4.15945964e+00, 4.16296139e+00, 4.16646315e+00, 4.16996490e+00,
            4.17346666e+00, 4.17696841e+00, 4.18047017e+00, 4.18397192e+00,
            4.18747368e+00, 4.19097543e+00, 4.19447719e+00, 4.19797894e+00,
            4.20148070e+00, 4.20498245e+00, 4.20848421e+00, 4.21198596e+00,
            4.21548772e+00, 4.21898947e+00, 4.22249123e+00, 4.22599298e+00,
            4.22949474e+00, 4.23299649e+00, 4.23649825e+00, 4.24000000e+00
        ]),
        'x2':
        np.array([
            0.26, 0.26250128, 0.26500255, 0.26750383, 0.27000511, 0.27250639,
            0.27500766, 0.27750894, 0.28001022, 0.2825115, 0.28501277,
            0.28751405, 0.29001533, 0.29251661, 0.29501788, 0.29751916,
            0.30004088, 0.30504295, 0.31004503, 0.3150471, 0.32004918,
            0.32505174, 0.33005429, 0.33505685, 0.3400594, 0.34506196,
            0.35006451, 0.35506707, 0.36003481, 0.36253609, 0.36503737,
            0.36753864, 0.37003992, 0.3725412, 0.37504248, 0.37754375,
            0.38009006, 0.38509262, 0.39009517, 0.39509773, 0.40010028,
            0.40510284, 0.41010539, 0.41510795, 0.4201105, 0.425113, 0.4301155,
            0.435118, 0.44012051, 0.44512301, 0.45012551, 0.45512801,
            0.46013051, 0.46513302, 0.47013552, 0.47513802, 0.48014052,
            0.48514302, 0.49014552, 0.49514803, 0.50015053, 0.50515303,
            0.51015553, 0.51515803, 0.52016053, 0.52516304, 0.53016554,
            0.53516804, 0.54017054, 0.54517304, 0.55017554, 0.55517805,
            0.56018055, 0.56518305, 0.57018555, 0.57518805, 0.58019055,
            0.58519306, 0.59019556, 0.59519806, 0.60010028, 0.60260156,
            0.60510284, 0.60760411, 0.61010539, 0.61260667, 0.61510795,
            0.61760922, 0.62066294, 0.63566917, 0.6506754, 0.66568162,
            0.6802293, 0.68523186, 0.69023441, 0.69523697, 0.70011976,
            0.70262104, 0.70512232, 0.70762359, 0.71012487, 0.71262615,
            0.71512743, 0.7176287, 0.72025996, 0.72526252, 0.73026507,
            0.73526763, 0.74027018, 0.74527274, 0.75027529, 0.75527785,
            0.7602804, 0.76528296, 0.77028551, 0.77528807, 0.78029062,
            0.78529318, 0.79029573, 0.79529829, 0.80030084, 0.8053034,
            0.81030595, 0.81530851, 0.82031105, 0.82531336, 0.83031568,
            0.83531799, 0.84032031, 0.84532262, 0.85032494, 0.85532725,
            0.86032959, 0.86533214, 0.8703347, 0.87533725, 0.88033981,
            0.88534236, 0.89034492, 0.89534747, 0.90035003, 0.90535258,
            0.91035514, 0.91535769, 0.92036025, 0.9253628, 0.93036536,
            0.93536791, 0.94037047, 0.94537302, 0.95037558, 0.95537813,
            0.96019034, 0.96269162, 0.9651929, 0.96769418, 0.97019545,
            0.97269673, 0.97519801, 0.97769928, 0.98026741, 0.98360234,
            0.98693727, 0.9902722, 0.99360713, 0.99694206, 1.00027699,
            1.00361192, 1.00694685, 1.01028178, 1.01361671, 1.01695164,
            1.02021493, 1.02271621, 1.02521749, 1.02771877, 1.03022004,
            1.03272132, 1.0352226, 1.03772388, 1.0401501, 1.04181762,
            1.04348514, 1.04515266, 1.04682018, 1.04848769, 1.05015521,
            1.05182273, 1.05349025, 1.05515777, 1.05682529, 1.0584928,
            1.06096193, 1.07096704, 1.08097215, 1.09097726, 1.10016372,
            1.10183119, 1.10349865, 1.10516612, 1.10683358, 1.10850105,
            1.11016851, 1.11183598, 1.11350344, 1.11517091, 1.11683837,
            1.11850584, 1.12103986, 1.13104497, 1.14105008, 1.15105519,
            1.16010603, 1.16110654, 1.16210705, 1.16310756, 1.16410807,
            1.16510858, 1.1661091, 1.16710961, 1.16811012, 1.16911063,
            1.17011114, 1.17111165, 1.17211216, 1.17311267, 1.17411318,
            1.17511369, 1.17611421, 1.17711472, 1.17811523, 1.17911574,
            1.18087183, 1.1883753, 1.19587877, 1.20338225, 1.21088572,
            1.21838919, 1.22589267, 1.23339614, 1.24014994, 1.24140058,
            1.24265122, 1.24390186, 1.2451525, 1.24640314, 1.24765377,
            1.24890441, 1.25015505, 1.25140569, 1.25265633, 1.25390697,
            1.25515761, 1.25640825, 1.25765888, 1.25890952, 1.26064065,
            1.2656432, 1.27064576, 1.27564831, 1.28032543, 1.28282671,
            1.28532799, 1.28782927, 1.29033054, 1.29283182, 1.2953331,
            1.29783438, 1.30067124, 1.30567332, 1.3106754, 1.31567747,
            1.32022654, 1.32189406, 1.32356157, 1.32522909, 1.32689661,
            1.32856413, 1.33023165, 1.33189917, 1.33356668, 1.3352342,
            1.33690172, 1.33856924, 1.34142054, 1.35142565, 1.36143076,
            1.37143587, 1.38043229, 1.38343376, 1.38643524, 1.38943671,
            1.39243819, 1.39543966, 1.39844114, 1.40144261, 1.40444409,
            1.40744556, 1.41044704, 1.41344852, 1.41644999, 1.41945147,
            1.42245294, 1.42545442, 1.42845589, 1.43145737, 1.43445884,
            1.43746032, 1.44038484, 1.44288611, 1.44538739, 1.44788867,
            1.45038995, 1.45289122, 1.4553925, 1.45789378, 1.46057462,
            1.46421281, 1.467851, 1.47148919, 1.47512738, 1.47876557,
            1.48240376, 1.48604195, 1.48968014, 1.49331833, 1.49695652,
            1.50059471, 1.5042329, 1.50787109, 1.51150928, 1.51514747,
            1.51878566, 1.52242385, 1.52606204, 1.52970023, 1.53333842,
            1.53697661, 1.5406148, 1.54425299, 1.54789118, 1.55152937,
            1.55516756, 1.55880575, 1.56244394, 1.56608213, 1.56972032,
            1.57335851, 1.5769967, 1.58063489, 1.58427308, 1.58791128,
            1.59154947, 1.59518766, 1.59882585, 1.60246404, 1.60610223,
            1.60974042, 1.61337861, 1.6170168, 1.62054036, 1.62354187,
            1.62654337, 1.62954488, 1.63254638, 1.63554788, 1.63854939,
            1.64155089, 1.6445524, 1.6475539, 1.6505554, 1.65355691,
            1.65655841, 1.65955992, 1.66256142, 1.66556293, 1.66856443,
            1.67156593, 1.67456744, 1.67756894, 1.68057045, 1.68357195,
            1.68657346, 1.68957496, 1.69257646, 1.69557797, 1.69857947,
            1.70158098, 1.70458248, 1.70758398, 1.71058549, 1.71358699,
            1.7165885, 1.71959, 1.72259151, 1.72559301, 1.72859451, 1.73159602,
            1.73459752, 1.73759903, 1.74070062, 1.74420237, 1.74770413,
            1.75120588, 1.75470764, 1.75820939, 1.76171115, 1.7652129,
            1.76871466, 1.77221641, 1.77571817, 1.77921992, 1.78272168,
            1.78622343, 1.78972519, 1.79322694, 1.7967287, 1.80023045,
            1.80373221, 1.80723396, 1.81073572, 1.81423747, 1.81773923,
            1.82124098, 1.82474274, 1.82824449, 1.83174625, 1.835248,
            1.83874976, 1.84225151, 1.84575327, 1.84925502, 1.85275678,
            1.85625853, 1.85976029, 1.86326204, 1.8667638, 1.87026555,
            1.87376731, 1.87726906, 1.8806607, 1.8836622, 1.88666371,
            1.88966521, 1.89266672, 1.89566822, 1.89866972, 1.90167123,
            1.90467273, 1.90767424, 1.91067574, 1.91367725, 1.91667875,
            1.91968025, 1.92268176, 1.92568326, 1.92868477, 1.93168627,
            1.93468777, 1.93768928, 1.94069078, 1.94369229, 1.94669379,
            1.9496953, 1.9526968, 1.9556983, 1.95869981, 1.96170131,
            1.96470282, 1.96770432, 1.97070583, 1.97370733, 1.97670883,
            1.97971034, 1.98271184, 1.98571335, 1.98871485, 1.99171635,
            1.99471786, 1.99771936, 2.00072086, 2.00372234, 2.00672381,
            2.00972529, 2.01272676, 2.01572824, 2.01872971, 2.02173119,
            2.02473266, 2.02773414, 2.03073561, 2.03373709, 2.03673857,
            2.03974004, 2.04274152, 2.04574299, 2.04874447, 2.05174594,
            2.05474742, 2.05774889, 2.06075037, 2.06375184, 2.06675332,
            2.0697548, 2.07275627, 2.07575775, 2.07875922, 2.0817607,
            2.08476217, 2.08776365, 2.09076512, 2.0937666, 2.09676807,
            2.09976955, 2.10277102, 2.1057725, 2.10877398, 2.11177545,
            2.11477693, 2.1177784, 2.12077988, 2.12378139, 2.12678289,
            2.1297844, 2.1327859, 2.13578741, 2.13878891, 2.14179041,
            2.14479192, 2.14779342, 2.15079493, 2.15379643, 2.15679794,
            2.15979944, 2.16280094, 2.16580245, 2.16880395, 2.17180546,
            2.17480696, 2.17780846, 2.18080997, 2.18381147, 2.18681298,
            2.18981448, 2.19281599, 2.19581749, 2.19881899, 2.2018205,
            2.204822, 2.20782351, 2.21082501, 2.21382652, 2.21682802,
            2.21982952, 2.22283103, 2.22583253, 2.22883404, 2.23183554,
            2.23483704, 2.23783855, 2.24070004, 2.2432013, 2.24570255,
            2.2482038, 2.25070506, 2.25320631, 2.25570757, 2.25820882,
            2.26071007, 2.26321133, 2.26571258, 2.26821383, 2.27071509,
            2.27321634, 2.27571759, 2.27821885, 2.2807201, 2.28322135,
            2.28572261, 2.28822386, 2.29072511, 2.29322637, 2.29572762,
            2.29822887, 2.30073013, 2.30323138, 2.30573264, 2.30823389,
            2.31073514, 2.3132364, 2.31573765, 2.3182389, 2.32074016,
            2.32324141, 2.32574266, 2.32824392, 2.33074517, 2.33324642,
            2.33574768, 2.33824893, 2.34105026, 2.34455201, 2.34805377,
            2.35155552, 2.35505728, 2.35855903, 2.36206079, 2.36556254,
            2.3690643, 2.37256605, 2.37606781, 2.37956956, 2.38307132,
            2.38657307, 2.39007483, 2.39357658, 2.39707834, 2.40058009,
            2.40408185, 2.4075836, 2.41108536, 2.41458711, 2.41808887,
            2.42159062, 2.42509238, 2.42859413, 2.43209589, 2.43559764,
            2.4390994, 2.44260115, 2.44610291, 2.44960466, 2.45310641,
            2.45660817, 2.46010992, 2.46361168, 2.46711343, 2.47061519,
            2.47411694, 2.4776187, 2.48096039, 2.48396189, 2.4869634,
            2.4899649, 2.49296641, 2.49596791, 2.49896941, 2.50197092,
            2.50497242, 2.50797393, 2.51097543, 2.51397694, 2.51697844,
            2.51997994, 2.52298145, 2.52598295, 2.52898446, 2.53198596,
            2.53498746, 2.53798897, 2.54099047, 2.54399198, 2.54699348,
            2.54999499, 2.55299649, 2.55599799, 2.5589995, 2.562001,
            2.56500251, 2.56800401, 2.57100552, 2.57400702, 2.57700852,
            2.58001003, 2.58301153, 2.58601304, 2.58901454, 2.59201604,
            2.59501755, 2.59801905, 2.60085046, 2.60335172, 2.60585297,
            2.60835423, 2.61085548, 2.61335673, 2.61585799, 2.61835924,
            2.62086049, 2.62336175, 2.625863, 2.62836425, 2.63086551,
            2.63336676, 2.63586801, 2.63836927, 2.64087052, 2.64337177,
            2.64587303, 2.64837428, 2.65087553, 2.65337679, 2.65587804,
            2.6583793, 2.66088055, 2.6633818, 2.66588306, 2.66838431,
            2.67088556, 2.67338682, 2.67588807, 2.67838932, 2.68089058,
            2.68339183, 2.68589308, 2.68839434, 2.69089559, 2.69339684,
            2.6958981, 2.69839935, 2.70126085, 2.7047626, 2.70826436,
            2.71176611, 2.71526787, 2.71876962, 2.72227138, 2.72577313,
            2.72927489, 2.73277664, 2.7362784, 2.73978015, 2.74328191,
            2.74678366, 2.75028542, 2.75378717, 2.75728893, 2.76079068,
            2.76429243, 2.76779419, 2.77129594, 2.7747977, 2.77829945,
            2.78180121, 2.78530296, 2.78880472, 2.79230647, 2.79580823,
            2.79930998, 2.80281174, 2.80631349, 2.80981525, 2.813317,
            2.81681876, 2.82032051, 2.82382227, 2.82732402, 2.83082578,
            2.83432753, 2.83782929, 2.84190149, 2.846904, 2.8519065,
            2.85690901, 2.86191152, 2.86691402, 2.87191653, 2.87691904,
            2.88192155, 2.88692405, 2.89192656, 2.89692907, 2.90193157,
            2.90693408, 2.91193659, 2.91693909, 2.9219416, 2.92694411,
            2.93194662, 2.93694912, 2.94195163, 2.94695414, 2.95195664,
            2.95695915, 2.96196166, 2.96696416, 2.97196667, 2.97696918,
            2.98197169, 2.98697419, 2.9919767, 2.99697921, 3.00198171,
            3.00698422, 3.01198673, 3.01698923, 3.02199174, 3.02699425,
            3.03199676, 3.03699926, 3.04060053, 3.04210128, 3.04360204,
            3.04510279, 3.04660354, 3.04810429, 3.04960504, 3.0511058,
            3.05260655, 3.0541073, 3.05560805, 3.0571088, 3.05860956,
            3.06011031, 3.06161106, 3.06311181, 3.06461256, 3.06611332,
            3.06761407, 3.06911482, 3.07061557, 3.07211633, 3.07361708,
            3.07511783, 3.07661858, 3.07811933, 3.07962009, 3.08112084,
            3.08262159, 3.08412234, 3.08562309, 3.08712385, 3.0886246,
            3.09012535, 3.0916261, 3.09312685, 3.09462761, 3.09612836,
            3.09762911, 3.09912986, 3.10126122, 3.10426269, 3.10726417,
            3.11026564, 3.11326712, 3.1162686, 3.11927007, 3.12227155,
            3.12527302, 3.1282745, 3.13127597, 3.13427745, 3.13727892,
            3.1402804, 3.14328187, 3.14628335, 3.14928482, 3.1522863,
            3.15528778, 3.15828925, 3.16129073, 3.1642922, 3.16729368,
            3.17029515, 3.17329663, 3.1762981, 3.17929958, 3.18230105,
            3.18530253, 3.18830401, 3.19130548, 3.19430696, 3.19730843,
            3.20030991, 3.20331138, 3.20631286, 3.20931433, 3.21231581,
            3.21531728, 3.21831876, 3.22132025, 3.22432175, 3.22732326,
            3.23032476, 3.23332626, 3.23632777, 3.23932927, 3.24233078,
            3.24533228, 3.24833379, 3.25133529, 3.25433679, 3.2573383,
            3.2603398, 3.26334131, 3.26634281, 3.26934431, 3.27234582,
            3.27534732, 3.27834883, 3.28135033, 3.28435184, 3.28735334,
            3.29035484, 3.29335635, 3.29635785, 3.29935936, 3.30236086,
            3.30536237, 3.30836387, 3.31136537, 3.31436688, 3.31736838,
            3.32036989, 3.32337139, 3.32637289, 3.3293744, 3.3323759,
            3.33537741, 3.33837891, 3.34161049, 3.34511224, 3.34861399,
            3.35211575, 3.3556175, 3.35911926, 3.36262101, 3.36612277,
            3.36962452, 3.37312628, 3.37662803, 3.38012979, 3.38363154,
            3.3871333, 3.39063505, 3.39413681, 3.39763856, 3.40114032,
            3.40464207, 3.40814383, 3.41164558, 3.41514734, 3.41864909,
            3.42215085, 3.4256526, 3.42915436, 3.43265611, 3.43615787,
            3.43965962, 3.44316138, 3.44666313, 3.45016489, 3.45366664,
            3.4571684, 3.46067015, 3.46417191, 3.46767366, 3.47117542,
            3.47467717, 3.47817893, 3.48120049, 3.48370174, 3.48620299,
            3.48870425, 3.4912055, 3.49370675, 3.49620801, 3.49870926,
            3.50121051, 3.50371177, 3.50621302, 3.50871428, 3.51121553,
            3.51371678, 3.51621804, 3.51871929, 3.52122054, 3.5237218,
            3.52622305, 3.5287243, 3.53122556, 3.53372681, 3.53622806,
            3.53872932, 3.54123057, 3.54373182, 3.54623308, 3.54873433,
            3.55123558, 3.55373684, 3.55623809, 3.55873935, 3.5612406,
            3.56374185, 3.56624311, 3.56874436, 3.57124561, 3.57374687,
            3.57624812, 3.57874937, 3.58175088, 3.58525263, 3.58875439,
            3.59225614, 3.5957579, 3.59925965, 3.60276141, 3.60626316,
            3.60976492, 3.61326667, 3.61676843, 3.62027018, 3.62377194,
            3.62727369, 3.63077545, 3.6342772, 3.63777896, 3.64128071,
            3.64478247, 3.64828422, 3.65178598, 3.65528773, 3.65878949,
            3.66229124, 3.665793, 3.66929475, 3.6727965, 3.67629826,
            3.67980001, 3.68330177, 3.68680352, 3.69030528, 3.69380703,
            3.69730879, 3.70081054, 3.7043123, 3.70781405, 3.71131581,
            3.71481756, 3.71831932, 3.72156092, 3.72456242, 3.72756393,
            3.73056543, 3.73356694, 3.73656844, 3.73956995, 3.74257145,
            3.74557295, 3.74857446, 3.75157596, 3.75457747, 3.75757897,
            3.76058047, 3.76358198, 3.76658348, 3.76958499, 3.77258649,
            3.775588, 3.7785895, 3.781591, 3.78459251, 3.78759401, 3.79059552,
            3.79359702, 3.79659853, 3.79960003, 3.80260153, 3.80560304,
            3.80860454, 3.81160605, 3.81460755, 3.81760905, 3.82061056,
            3.82361206, 3.82661357, 3.82961507, 3.83261658, 3.83561808,
            3.83861958, 3.84108073, 3.84308173, 3.84508273, 3.84708373,
            3.84908474, 3.85108574, 3.85308674, 3.85508775, 3.85708875,
            3.85908975, 3.86109075, 3.86309176, 3.86509276, 3.86709376,
            3.86909476, 3.87109577, 3.87309677, 3.87509777, 3.87709878,
            3.87909978, 3.88110078, 3.88310178, 3.88510279, 3.88710379,
            3.88910479, 3.8911058, 3.8931068, 3.8951078, 3.8971088, 3.89910981,
            3.90111081, 3.90311181, 3.90511282, 3.90711382, 3.90911482,
            3.91111582, 3.91311683, 3.91511783, 3.91711883, 3.91911983,
            3.92280209, 3.9278046, 3.93280711, 3.93780962, 3.94281212,
            3.94781463, 3.95281714, 3.95781964, 3.96282215, 3.96782466,
            3.97282716, 3.97782967, 3.98283218, 3.98783469, 3.99283719,
            3.9978397, 4.00284221, 4.00784471, 4.01284722, 4.01784973,
            4.02285223, 4.02785474, 4.03285725, 4.03785976, 4.04286226,
            4.04786477, 4.05286728, 4.05786978, 4.06287229, 4.0678748,
            4.0728773, 4.07787981, 4.08288232, 4.08788483, 4.09288733,
            4.09788984, 4.10289235, 4.10789485, 4.11289736, 4.11789987,
            4.12174142, 4.12474293, 4.12774443, 4.13074594, 4.13374744,
            4.13674895, 4.13975045, 4.14275195, 4.14575346, 4.14875496,
            4.15175647, 4.15475797, 4.15775948, 4.16076098, 4.16376248,
            4.16676399, 4.16976549, 4.172767, 4.1757685, 4.17877, 4.18177151,
            4.18477301, 4.18777452, 4.19077602, 4.19377753, 4.19677903,
            4.19978053, 4.20278204, 4.20578354, 4.20878505, 4.21178655,
            4.21478806, 4.21778956, 4.22079106, 4.22379257, 4.22679407,
            4.22979558, 4.23279708, 4.23579858, 4.23880009, 4.24180158,
            4.24480305, 4.24780453, 4.250806, 4.25380748, 4.25680895,
            4.25981043, 4.2628119, 4.26581338, 4.26881485, 4.27181633,
            4.27481781, 4.27781928, 4.28082076, 4.28382223, 4.28682371,
            4.28982518, 4.29282666, 4.29582813, 4.29882961, 4.30183108,
            4.30483256, 4.30783403, 4.31083551, 4.31383699, 4.31683846,
            4.31983994, 4.32284141, 4.32584289, 4.32884436, 4.33184584,
            4.33484731, 4.33784879, 4.34085026, 4.34385174, 4.34685322,
            4.34985469, 4.35285617, 4.35585764, 4.35885912, 4.36093031,
            4.36243106, 4.36393181, 4.36543256, 4.36693331, 4.36843407,
            4.36993482, 4.37143557, 4.37293632, 4.37443707, 4.37593783,
            4.37743858, 4.37893933, 4.38044008, 4.38194083, 4.38344159,
            4.38494234, 4.38644309, 4.38794384, 4.3894446, 4.39094535,
            4.3924461, 4.39394685, 4.3954476, 4.39694836, 4.39844911,
            4.39994986, 4.40145061, 4.40295136, 4.40445212, 4.40595287,
            4.40745362, 4.40895437, 4.41045512, 4.41195588, 4.41345663,
            4.41495738, 4.41645813, 4.41795889, 4.41945964, 4.42256104,
            4.42656304, 4.43056505, 4.43456705, 4.43856906, 4.44257107,
            4.44657307, 4.45057508, 4.45457708, 4.45857909, 4.46258109,
            4.4665831, 4.47058511, 4.47458711, 4.47858912, 4.48259112,
            4.48659313, 4.49059513, 4.49459714, 4.49859914, 4.50260115,
            4.50660316, 4.51060516, 4.51460717, 4.51860917, 4.52261118,
            4.52661318, 4.53061519, 4.5346172, 4.5386192, 4.54262121,
            4.54662321, 4.55062522, 4.55462722, 4.55862923, 4.56263123,
            4.56663324, 4.57063525, 4.57463725, 4.57863926, 4.58099047,
            4.58249123, 4.58399198, 4.58549273, 4.58699348, 4.58849423,
            4.58999499, 4.59149574, 4.59299649, 4.59449724, 4.59599799,
            4.59749875, 4.5989995, 4.60050025, 4.602001, 4.60350175,
            4.60500251, 4.60650326, 4.60800401, 4.60950476, 4.61100552,
            4.61250627, 4.61400702, 4.61550777, 4.61700852, 4.61850928,
            4.62001003, 4.62151078, 4.62301153, 4.62451228, 4.62601304,
            4.62751379, 4.62901454, 4.63051529, 4.63201604, 4.6335168,
            4.63501755, 4.6365183, 4.63801905, 4.63951981, 4.64272149,
            4.64672349, 4.6507255, 4.6547275, 4.65872951, 4.66273151,
            4.66673352, 4.67073553, 4.67473753, 4.67873954, 4.68274154,
            4.68674355, 4.69074555, 4.69474756, 4.69874957, 4.70275157,
            4.70675358, 4.71075558, 4.71475759, 4.71875959, 4.7227616,
            4.7267636, 4.73076561, 4.73476762, 4.73876962, 4.74277163,
            4.74677363, 4.75077564, 4.75477764, 4.75877965, 4.76278165,
            4.76678366, 4.77078567, 4.77478767, 4.77878968, 4.78279168,
            4.78679369, 4.79079569, 4.7947977, 4.79879971, 4.8024515,
            4.80595325, 4.80945501, 4.81295676, 4.81645852, 4.81996027,
            4.82346203, 4.82696378, 4.83046554, 4.83396729, 4.83746905,
            4.8409708, 4.84447256, 4.84797431, 4.85147607, 4.85497782,
            4.85847958, 4.86198133, 4.86548309, 4.86898484, 4.8724866,
            4.87598835, 4.8794901, 4.88299186, 4.88649361, 4.88999537,
            4.89349712, 4.89699888, 4.90050063, 4.90400239, 4.90750414,
            4.9110059, 4.91450765, 4.91800941, 4.92151116, 4.92501292,
            4.92851467, 4.93201643, 4.93551818, 4.93901994, 4.94180121,
            4.94430246, 4.94680372, 4.94930497, 4.95180622, 4.95430748,
            4.95680873, 4.95930998, 4.96181124, 4.96431249, 4.96681374,
            4.969315, 4.97181625, 4.9743175, 4.97681876, 4.97932001,
            4.98182127, 4.98432252, 4.98682377, 4.98932503, 4.99182628,
            4.99432753, 4.99682879, 4.99933004, 5.00183129, 5.00433255,
            5.0068338, 5.00933505, 5.01183631, 5.01433756, 5.01683881,
            5.01934007, 5.02184132, 5.02434257, 5.02684383, 5.02934508,
            5.03184634, 5.03434759, 5.03684884, 5.0393501, 5.04444324,
            5.05044625, 5.05644926, 5.06245226, 5.06845527, 5.07445828,
            5.08046129, 5.0864643, 5.09246731, 5.09847031, 5.10447332,
            5.11047633, 5.11647934, 5.12248235, 5.12848536, 5.13448836,
            5.14049137, 5.14649438, 5.15249739, 5.1585004, 5.16450341,
            5.17050642, 5.17650942, 5.18251243, 5.18851544, 5.19451845,
            5.20052146, 5.20652447, 5.21252747, 5.21853048, 5.22453349,
            5.2305365, 5.23653951, 5.24254252, 5.24854552, 5.25454853,
            5.26055154, 5.26655455, 5.27255756, 5.27856057, 5.28076059,
            5.28176108, 5.28276157, 5.28376206, 5.28476256, 5.28576305,
            5.28676354, 5.28776403, 5.28876452, 5.28976501, 5.29076551,
            5.291766, 5.29276649, 5.29376698, 5.29476747, 5.29576797,
            5.29676846, 5.29776895, 5.29876944, 5.29976993, 5.30077042,
            5.30177092, 5.30277141, 5.3037719, 5.30477239, 5.30577288,
            5.30677338, 5.30777387, 5.30877436, 5.30977485, 5.31077534,
            5.31177583, 5.31277633, 5.31377682, 5.31477731, 5.3157778,
            5.31677829, 5.31777879, 5.31877928, 5.31977977, 5.32390134,
            5.32890385, 5.33390636, 5.33890886, 5.34391137, 5.34891388,
            5.35391638, 5.35891889, 5.3639214, 5.3689239, 5.37392641,
            5.37892892, 5.38393143, 5.38893393, 5.39393644, 5.39893895,
            5.40394145, 5.40894396, 5.41394647, 5.41894897, 5.42395148,
            5.42895399, 5.4339565, 5.438959, 5.44396151, 5.44896402,
            5.45396652, 5.45896903, 5.46397154, 5.46897404, 5.47397655,
            5.47897906, 5.48398157, 5.48898407, 5.49398658, 5.49898909,
            5.50399159, 5.5089941, 5.51399661, 5.51899912, 5.52080032,
            5.52180083, 5.52280133, 5.52380183, 5.52480233, 5.52580283,
            5.52680333, 5.52780383, 5.52880434, 5.52980484, 5.53080534,
            5.53180584, 5.53280634, 5.53380684, 5.53480734, 5.53580785,
            5.53680835, 5.53780885, 5.53880935, 5.53980985, 5.54081035,
            5.54181085, 5.54281136, 5.54381186, 5.54481236, 5.54581286,
            5.54681336, 5.54781386, 5.54881436, 5.54981487, 5.55081537,
            5.55181587, 5.55281637, 5.55381687, 5.55481737, 5.55581787,
            5.55681837, 5.55781888, 5.55881938, 5.55981988, 5.56369171,
            5.56819397, 5.57269622, 5.57719848, 5.58170074, 5.58620299,
            5.59070525, 5.59520751, 5.59970976, 5.60421202, 5.60871428,
            5.61321653, 5.61771879, 5.62222104, 5.6267233, 5.63122556,
            5.63572781, 5.64023007, 5.64473233, 5.64923458, 5.65373684,
            5.65823909, 5.66274135, 5.66724361, 5.67174586, 5.67624812,
            5.68075038, 5.68525263, 5.68975489, 5.69425714, 5.6987594,
            5.70326166, 5.70776391, 5.71226617, 5.71676843, 5.72127068,
            5.72577294, 5.7302752, 5.73477745, 5.73927971, 5.74252131,
            5.74552281, 5.74852432, 5.75152582, 5.75452733, 5.75752883,
            5.76053033, 5.76353184, 5.76653334, 5.76953485, 5.77253635,
            5.77553786, 5.77853936, 5.78154086, 5.78454237, 5.78754387,
            5.79054538, 5.79354688, 5.79654839, 5.79954989, 5.80255139,
            5.8055529, 5.8085544, 5.81155591, 5.81455741, 5.81755891,
            5.82056042, 5.82356192, 5.82656343, 5.82956493, 5.83256644,
            5.83556794, 5.83856944, 5.84157095, 5.84457245, 5.84757396,
            5.85057546, 5.85357697, 5.85657847, 5.85957997, 5.86473271,
            5.87023547, 5.87573822, 5.88124098, 5.88674374, 5.8922465,
            5.89774926, 5.90325201, 5.90875477, 5.91425753, 5.91976029,
            5.92526304, 5.9307658, 5.93626856, 5.94177132, 5.94727407,
            5.95277683, 5.95827959, 5.96378235, 5.96928511, 5.97478786,
            5.98029062, 5.98579338, 5.99129614, 5.99679889, 6.00230165,
            6.00780441, 6.01330717, 6.01880992, 6.02431268, 6.02981544,
            6.0353182, 6.04082096, 6.04632371, 6.05182647, 6.05732923,
            6.06283199, 6.06833474, 6.0738375, 6.07934026, 6.08836521,
            6.09786998, 6.10737474, 6.1168795, 6.12638427, 6.13588903,
            6.14539379, 6.15489856, 6.16440332, 6.17390808, 6.18341285,
            6.19291761, 6.20242237, 6.21192714, 6.2214319, 6.23093666,
            6.24044142, 6.24994619, 6.25945095, 6.26895571, 6.27846048,
            6.28796524, 6.29747, 6.30697477, 6.31647953, 6.32598429,
            6.33548906, 6.34499382, 6.35449858, 6.36400335, 6.37350811,
            6.38301287, 6.39251764, 6.4020224, 6.41152716, 6.42103193,
            6.43053669, 6.44004145, 6.44954622, 6.45905098, 6.46180121,
            6.46380221, 6.46580321, 6.46780422, 6.46980522, 6.47180622,
            6.47380723, 6.47580823, 6.47780923, 6.47981023, 6.48181124,
            6.48381224, 6.48581324, 6.48781425, 6.48981525, 6.49181625,
            6.49381725, 6.49581826, 6.49781926, 6.49982026, 6.50182127,
            6.50382227, 6.50582327, 6.50782427, 6.50982528, 6.51182628,
            6.51382728, 6.51582829, 6.51782929, 6.51983029, 6.52183129,
            6.5238323, 6.5258333, 6.5278343, 6.5298353, 6.53183631, 6.53383731,
            6.53583831, 6.53783932, 6.53984032, 6.54322231, 6.54672407,
            6.55022582, 6.55372758, 6.55722933, 6.56073109, 6.56423284,
            6.5677346, 6.57123635, 6.57473811, 6.57823986, 6.58174162,
            6.58524337, 6.58874513, 6.59224688, 6.59574864, 6.59925039,
            6.60275215, 6.6062539, 6.60975566, 6.61325741, 6.61675917,
            6.62026092, 6.62376268, 6.62726443, 6.63076619, 6.63426794,
            6.63776969, 6.64127145, 6.6447732, 6.64827496, 6.65177671,
            6.65527847, 6.65878022, 6.66228198, 6.66578373, 6.66928549,
            6.67278724, 6.676289, 6.67979075, 6.68470354, 6.689706, 6.69470846,
            6.69971092, 6.70471337, 6.70971583, 6.71471829, 6.71972075,
            6.72472321, 6.72972567, 6.73472813, 6.73973059, 6.74473305,
            6.74973551, 6.75473797, 6.75974042, 6.76474288, 6.76974534,
            6.7747478, 6.77975026, 6.78475272, 6.78975518, 6.79475764,
            6.7997601, 6.80476256, 6.80976501, 6.81476747, 6.81976993,
            6.82477239, 6.82977485, 6.83477731, 6.83977977, 6.84478223,
            6.84978469, 6.85478715, 6.85978961, 6.86479206, 6.86979452,
            6.87479698, 6.87979944, 6.88288117, 6.88588267, 6.88888418,
            6.89188568, 6.89488718, 6.89788869, 6.90089019, 6.9038917,
            6.9068932, 6.90989471, 6.91289621, 6.91589771, 6.91889922,
            6.92190072, 6.92490223, 6.92790373, 6.93090524, 6.93390674,
            6.93690824, 6.93990975, 6.94291125, 6.94591276, 6.94891426,
            6.95191576, 6.95491727, 6.95791877, 6.96092028, 6.96392178,
            6.96692329, 6.96992479, 6.97292629, 6.9759278, 6.9789293,
            6.98193081, 6.98493231, 6.98793382, 6.99093532, 6.99393682,
            6.99693833, 6.99993983, 7.00294134, 7.00594284, 7.00894434,
            7.01194585, 7.01494735, 7.01794886, 7.02095036, 7.02395187,
            7.02695337, 7.02995487, 7.03295638, 7.03595788, 7.03895939,
            7.04196089, 7.04496239, 7.0479639, 7.0509654, 7.05396691,
            7.05696841, 7.05996992, 7.06297142, 7.06597292, 7.06897443,
            7.07197593, 7.07497744, 7.07797894, 7.08098045, 7.08398195,
            7.08698345, 7.08998496, 7.09298646, 7.09598797, 7.09898947,
            7.10199097, 7.10499248, 7.10799398, 7.11099549, 7.11399699,
            7.1169985, 7.12
        ])
    },
    'Bsstpi': {
        'ysys':
        np.array([
            0.00000000e+00, 2.82072436e-07, 5.64144872e-07, 8.46217309e-07,
            1.12828974e-06, 1.41036218e-06, 1.69243462e-06, 1.97450705e-06,
            2.25657949e-06, 2.53865193e-06, 2.82072436e-06, 3.10279680e-06,
            3.38486923e-06, 3.66694167e-06, 3.94901411e-06, 4.23108654e-06,
            4.51315898e-06, 4.79523142e-06, 5.07730385e-06, 5.35937629e-06,
            5.64144872e-06, 5.92352116e-06, 6.20559360e-06, 6.48766603e-06,
            6.76973847e-06, 7.05181091e-06, 7.33388334e-06, 7.61595578e-06,
            7.89802821e-06, 8.18010065e-06, 8.46217309e-06, 8.74424552e-06,
            9.02631796e-06, 9.30839040e-06, 9.59046283e-06, 9.87253527e-06,
            1.01546077e-05, 1.04366801e-05, 1.07187526e-05, 1.10008250e-05,
            1.12828974e-05, 1.15649699e-05, 1.18470423e-05, 1.21291148e-05,
            1.24111872e-05, 1.26932596e-05, 1.29753321e-05, 1.32574045e-05,
            1.35394769e-05, 1.38215494e-05, 1.41036218e-05, 1.43856942e-05,
            1.46677667e-05, 1.49498391e-05, 1.52319116e-05, 1.55139840e-05,
            1.57960564e-05, 1.60781289e-05, 1.63602013e-05, 1.66422737e-05,
            1.69243462e-05, 1.72064186e-05, 1.74884910e-05, 1.77705635e-05,
            1.80526359e-05, 1.83347084e-05, 1.86167808e-05, 1.88988532e-05,
            1.91809257e-05, 1.94629981e-05, 1.97450705e-05, 2.00271430e-05,
            2.03092154e-05, 2.05912878e-05, 2.08733603e-05, 2.11554327e-05,
            2.14375052e-05, 2.17195776e-05, 2.20016500e-05, 2.22837225e-05,
            2.25657949e-05, 2.28478673e-05, 2.31299398e-05, 2.34120122e-05,
            2.36940846e-05, 2.39761571e-05, 2.42582295e-05, 2.45403020e-05,
            2.48223744e-05, 2.51044468e-05, 2.53865193e-05, 2.56685917e-05,
            2.59506641e-05, 2.62327366e-05, 2.65148090e-05, 2.67968814e-05,
            2.70789539e-05, 2.73610263e-05, 2.76430987e-05, 2.79251712e-05,
            2.82072436e-05, 2.84893161e-05, 2.87713885e-05, 2.90534609e-05,
            2.93355334e-05, 2.96176058e-05, 2.98996782e-05, 3.01817507e-05,
            3.04638231e-05, 3.07458955e-05, 3.10279680e-05, 3.13100404e-05,
            3.15921129e-05, 3.18741853e-05, 3.21562577e-05, 3.24383302e-05,
            3.27204026e-05, 3.30024750e-05, 3.32845475e-05, 3.35666199e-05,
            3.38486923e-05, 3.41307648e-05, 3.44128372e-05, 3.46949097e-05,
            3.49769821e-05, 3.52590545e-05, 3.55411270e-05, 3.58231994e-05,
            3.61052718e-05, 3.63873443e-05, 3.66694167e-05, 3.69514891e-05,
            3.72335616e-05, 3.75156340e-05, 3.77977065e-05, 3.80797789e-05,
            3.83618513e-05, 3.86439238e-05, 3.89259962e-05, 3.92080686e-05,
            3.94901411e-05, 3.97722135e-05, 4.00542859e-05, 4.03363584e-05,
            4.06184308e-05, 4.09005033e-05, 4.11825757e-05, 4.14646481e-05,
            4.17467206e-05, 4.20287930e-05, 4.23108654e-05, 4.25929379e-05,
            4.28750103e-05, 4.31570827e-05, 4.34391552e-05, 4.37212276e-05,
            4.40033001e-05, 4.42853725e-05, 4.45674449e-05, 4.48495174e-05,
            4.51315898e-05, 4.54136622e-05, 4.56957347e-05, 4.59778071e-05,
            4.62598795e-05, 4.65419520e-05, 4.68240244e-05, 4.71060968e-05,
            4.73881693e-05, 4.76702417e-05, 4.79523142e-05, 4.82343866e-05,
            4.85164590e-05, 4.87985315e-05, 4.90806039e-05, 4.93626763e-05,
            4.96447488e-05, 4.99268212e-05, 5.02088936e-05, 5.04909661e-05,
            5.07730385e-05, 5.10551110e-05, 5.13371834e-05, 5.16192558e-05,
            5.19013283e-05, 5.21834007e-05, 5.24654731e-05, 5.27475456e-05,
            5.30296180e-05, 5.33116904e-05, 5.35937629e-05, 5.38758353e-05,
            5.41579078e-05, 5.44399802e-05, 5.47220526e-05, 5.50041251e-05,
            5.52861975e-05, 5.55682699e-05, 5.58503424e-05, 5.61324148e-05,
            5.64144872e-05, 5.66965597e-05, 5.69786321e-05, 5.72607046e-05,
            5.75427770e-05, 5.78248494e-05, 5.81069219e-05, 5.83889943e-05,
            5.86710667e-05, 5.89531392e-05, 5.92352116e-05, 5.95172840e-05,
            5.97993565e-05, 6.00814289e-05, 6.03635014e-05, 6.06455738e-05,
            6.09276462e-05, 6.12097187e-05, 6.14917911e-05, 6.17738635e-05,
            6.20559360e-05, 6.23380084e-05, 6.26200808e-05, 6.29021533e-05,
            6.31842257e-05, 6.34662981e-05, 6.37483706e-05, 6.40304430e-05,
            6.43125155e-05, 6.45945879e-05, 6.48766603e-05, 6.51587328e-05,
            6.54408052e-05, 6.57228776e-05, 6.60049501e-05, 6.62870225e-05,
            6.65690949e-05, 6.68511674e-05, 6.71332398e-05, 6.74153123e-05,
            6.76973847e-05, 6.79794571e-05, 6.82615296e-05, 6.85436020e-05,
            6.88256744e-05, 6.91077469e-05, 6.93898193e-05, 6.96718917e-05,
            6.99539642e-05, 7.02360366e-05, 7.05181091e-05, 7.08001815e-05,
            7.10822539e-05, 7.13643264e-05, 7.16463988e-05, 7.19284712e-05,
            7.22105437e-05, 7.24926161e-05, 7.27746885e-05, 7.30567610e-05,
            7.33388334e-05, 7.36209059e-05, 7.39029783e-05, 7.41850507e-05,
            7.44671232e-05, 7.47491956e-05, 7.50312680e-05, 7.53133405e-05,
            7.55954129e-05, 7.58774853e-05, 7.61595578e-05, 7.64416302e-05,
            7.67237027e-05, 7.70057751e-05, 7.72878475e-05, 7.75699200e-05,
            7.78519924e-05, 7.81340648e-05, 7.84161373e-05, 7.86982097e-05,
            7.89802821e-05, 7.92623546e-05, 7.95444270e-05, 7.98264994e-05,
            8.01085719e-05, 8.03906443e-05, 8.06727168e-05, 8.09547892e-05,
            8.12368616e-05, 8.15189341e-05, 8.18010065e-05, 8.20830789e-05,
            8.23651514e-05, 8.26472238e-05, 8.29292962e-05, 8.32113687e-05,
            8.34934411e-05, 8.37755136e-05, 8.40575860e-05, 8.43396584e-05,
            8.46217309e-05, 8.49038033e-05, 8.51858757e-05, 8.54679482e-05,
            8.57500206e-05, 8.60320930e-05, 8.63141655e-05, 8.65962379e-05,
            8.68783104e-05, 8.71603828e-05, 8.74424552e-05, 8.77245277e-05,
            8.80066001e-05, 8.82886725e-05, 8.85707450e-05, 8.88528174e-05,
            8.91348898e-05, 8.94169623e-05, 8.96990347e-05, 8.99811072e-05,
            9.02631796e-05, 9.05452520e-05, 9.08273245e-05, 9.11093969e-05,
            9.13914693e-05, 9.16735418e-05, 9.19556142e-05, 9.22376866e-05,
            9.25197591e-05, 9.28018315e-05, 9.30839040e-05, 9.33659764e-05,
            9.36480488e-05, 9.39301213e-05, 9.42121937e-05, 9.44942661e-05,
            9.47763386e-05, 9.50584110e-05, 9.53404834e-05, 9.56225559e-05,
            9.59046283e-05, 9.61867008e-05, 9.64687732e-05, 9.67508456e-05,
            9.70329181e-05, 9.73149905e-05, 9.75970629e-05, 9.78791354e-05,
            9.81612078e-05, 9.84432802e-05, 9.87253527e-05, 9.90074251e-05,
            9.92894975e-05, 9.95715700e-05, 9.98536424e-05, 1.00135715e-04,
            1.00417787e-04, 1.00699860e-04, 1.00981932e-04, 1.01264005e-04,
            1.01546077e-04, 1.01828149e-04, 1.02110222e-04, 1.02392294e-04,
            1.02674367e-04, 1.02956439e-04, 1.03238512e-04, 1.03520584e-04,
            1.03802657e-04, 1.04084729e-04, 1.04366801e-04, 1.04648874e-04,
            1.04930946e-04, 1.05213019e-04, 1.05495091e-04, 1.05777164e-04,
            1.06059236e-04, 1.06341308e-04, 1.06623381e-04, 1.06905453e-04,
            1.07187526e-04, 1.07469598e-04, 1.07751671e-04, 1.08033743e-04,
            1.08315816e-04, 1.08597888e-04, 1.08879960e-04, 1.09162033e-04,
            1.09444105e-04, 1.09726178e-04, 1.10008250e-04, 1.10290323e-04,
            1.10572395e-04, 1.10854467e-04, 1.11136540e-04, 1.11418612e-04,
            1.11700685e-04, 1.11982757e-04, 1.12264830e-04, 1.12546902e-04,
            1.12828974e-04, 1.13111047e-04, 1.13393119e-04, 1.13675192e-04,
            1.13957264e-04, 1.14239337e-04, 1.14521409e-04, 1.14803482e-04,
            1.15085554e-04, 1.15367626e-04, 1.15649699e-04, 1.15931771e-04,
            1.16213844e-04, 1.16495916e-04, 1.16777989e-04, 1.17060061e-04,
            1.17342133e-04, 1.17624206e-04, 1.17906278e-04, 1.18188351e-04,
            1.18470423e-04, 1.18752496e-04, 1.19034568e-04, 1.19316641e-04,
            1.19598713e-04, 1.19880785e-04, 1.20162858e-04, 1.20444930e-04,
            1.20727003e-04, 1.21009075e-04, 1.21291148e-04, 1.21573220e-04,
            1.21855292e-04, 1.22137365e-04, 1.22419437e-04, 1.22701510e-04,
            1.22983582e-04, 1.23265655e-04, 1.23547727e-04, 1.23829799e-04,
            1.24111872e-04, 1.24393944e-04, 1.24676017e-04, 1.24958089e-04,
            1.25240162e-04, 1.25522234e-04, 1.25804307e-04, 1.26086379e-04,
            1.26368451e-04, 1.26650524e-04, 1.26932596e-04, 1.27214669e-04,
            1.27496741e-04, 1.27778814e-04, 1.28060886e-04, 1.28342958e-04,
            1.28625031e-04, 1.28907103e-04, 1.29189176e-04, 1.29471248e-04,
            1.29753321e-04, 1.30035393e-04, 1.30317466e-04, 1.30599538e-04,
            1.30881610e-04, 1.31163683e-04, 1.31445755e-04, 1.31727828e-04,
            1.32009900e-04, 1.32291973e-04, 1.32574045e-04, 1.32856117e-04,
            1.33138190e-04, 1.33420262e-04, 1.33702335e-04, 1.33984407e-04,
            1.34266480e-04, 1.34548552e-04, 1.34830625e-04, 1.35112697e-04,
            1.35394769e-04, 1.35676842e-04, 1.35958914e-04, 1.36240987e-04,
            1.36523059e-04, 1.36805132e-04, 1.37087204e-04, 1.37369276e-04,
            1.37651349e-04, 1.37933421e-04, 1.38215494e-04, 1.38497566e-04,
            1.38779639e-04, 1.39061711e-04, 1.39343783e-04, 1.39625856e-04,
            1.39907928e-04, 1.40190001e-04, 1.40472073e-04, 1.40754146e-04,
            1.41036218e-04, 1.41318291e-04, 1.41600363e-04, 1.41882435e-04,
            1.42164508e-04, 1.42446580e-04, 1.42728653e-04, 1.43010725e-04,
            1.43292798e-04, 1.43574870e-04, 1.43856942e-04, 1.44139015e-04,
            1.44421087e-04, 1.44703160e-04, 1.44985232e-04, 1.45267305e-04,
            1.45549377e-04, 1.45831450e-04, 1.46113522e-04, 1.46395594e-04,
            1.46677667e-04, 1.46959739e-04, 1.47241812e-04, 1.47523884e-04,
            1.47805957e-04, 1.48088029e-04, 1.48370101e-04, 1.48652174e-04,
            1.48934246e-04, 1.49216319e-04, 1.49498391e-04, 1.49780464e-04,
            1.50062536e-04, 1.50344609e-04, 1.50626681e-04, 1.50908753e-04,
            1.51190826e-04, 1.51472898e-04, 1.51754971e-04, 1.52037043e-04,
            1.52319116e-04, 1.52601188e-04, 1.52883260e-04, 1.53165333e-04,
            1.53447405e-04, 1.53729478e-04, 1.54011550e-04, 1.54293623e-04,
            1.54575695e-04, 1.54857767e-04, 1.55139840e-04, 1.55421912e-04,
            1.55703985e-04, 1.55986057e-04, 1.56268130e-04, 1.56550202e-04,
            1.56832275e-04, 1.57114347e-04, 1.57396419e-04, 1.57678492e-04,
            1.57960564e-04, 1.58242637e-04, 1.58524709e-04, 1.58806782e-04,
            1.59088854e-04, 1.59370926e-04, 1.59652999e-04, 1.59935071e-04,
            1.60217144e-04, 1.60499216e-04, 1.60781289e-04, 1.61063361e-04,
            1.61345434e-04, 1.61627506e-04, 1.61909578e-04, 1.62191651e-04,
            1.62473723e-04, 1.62755796e-04, 1.63037868e-04, 1.63319941e-04,
            1.63602013e-04, 1.63884085e-04, 1.64166158e-04, 1.64448230e-04,
            1.64730303e-04, 1.65012375e-04, 1.65294448e-04, 1.65576520e-04,
            1.65858592e-04, 1.66140665e-04, 1.66422737e-04, 1.66704810e-04,
            1.66986882e-04, 1.67268955e-04, 1.67551027e-04, 1.67833100e-04,
            1.68115172e-04, 1.68397244e-04, 1.68679317e-04, 1.68961389e-04,
            1.69243462e-04, 1.69525534e-04, 1.69807607e-04, 1.70089679e-04,
            1.70371751e-04, 1.70653824e-04, 1.70935896e-04, 1.71217969e-04,
            1.71500041e-04, 1.71782114e-04, 1.72064186e-04, 1.72346259e-04,
            1.72628331e-04, 1.72910403e-04, 1.73192476e-04, 1.73474548e-04,
            1.73756621e-04, 1.74038693e-04, 1.74320766e-04, 1.74602838e-04,
            1.74884910e-04, 1.75166983e-04, 1.75449055e-04, 1.75731128e-04,
            1.76013200e-04, 1.76295273e-04, 1.76577345e-04, 1.76859418e-04,
            1.77141490e-04, 1.77423562e-04, 1.77705635e-04, 1.77987707e-04,
            1.78269780e-04, 1.78551852e-04, 1.78833925e-04, 1.79115997e-04,
            1.79398069e-04, 1.79680142e-04, 1.79962214e-04, 1.80244287e-04,
            1.80526359e-04, 1.80808432e-04, 1.81090504e-04, 1.81372576e-04,
            1.81654649e-04, 1.81936721e-04, 1.82218794e-04, 1.82500866e-04,
            1.82782939e-04, 1.83065011e-04, 1.83347084e-04, 1.83629156e-04,
            1.83911228e-04, 1.84193301e-04, 1.84475373e-04, 1.84757446e-04,
            1.85039518e-04, 1.85321591e-04, 1.85603663e-04, 1.85885735e-04,
            1.86167808e-04, 1.86449880e-04, 1.86731953e-04, 1.87014025e-04,
            1.87296098e-04, 1.87578170e-04, 1.87860243e-04, 1.88142315e-04,
            1.88424387e-04, 1.88706460e-04, 1.88988532e-04, 1.89270605e-04,
            1.89552677e-04, 1.89834750e-04, 1.90116822e-04, 1.90398894e-04,
            1.90680967e-04, 1.90963039e-04, 1.91245112e-04, 1.91527184e-04,
            1.91809257e-04, 1.92091329e-04, 1.92373402e-04, 1.92655474e-04,
            1.92937546e-04, 1.93219619e-04, 1.93501691e-04, 1.93783764e-04,
            1.94065836e-04, 1.94347909e-04, 1.94629981e-04, 1.94912053e-04,
            1.95194126e-04, 1.95476198e-04, 1.95758271e-04, 1.96040343e-04,
            1.96322416e-04, 1.96604488e-04, 1.96886560e-04, 1.97168633e-04,
            1.97450705e-04, 1.97732778e-04, 1.98014850e-04, 1.98296923e-04,
            1.98578995e-04, 1.98861068e-04, 1.99143140e-04, 1.99425212e-04,
            1.99707285e-04, 1.99989357e-04, 2.00271430e-04, 2.00553502e-04,
            2.00835575e-04, 2.01117647e-04, 2.01399719e-04, 2.01681792e-04,
            2.01963864e-04, 2.02245937e-04, 2.02528009e-04, 2.02810082e-04,
            2.03092154e-04, 2.03374227e-04, 2.03656299e-04, 2.03938371e-04,
            2.04220444e-04, 2.04502516e-04, 2.04784589e-04, 2.05066661e-04,
            2.05348734e-04, 2.05630806e-04, 2.05912878e-04, 2.06194951e-04,
            2.06477023e-04, 2.06759096e-04, 2.07041168e-04, 2.07323241e-04,
            2.07605313e-04, 2.07887385e-04, 2.08169458e-04, 2.08451530e-04,
            2.08733603e-04, 2.09015675e-04, 2.09297748e-04, 2.09579820e-04,
            2.09861893e-04, 2.10143965e-04, 2.10426037e-04, 2.10708110e-04,
            2.10990182e-04, 2.11272255e-04, 2.11554327e-04, 2.11836400e-04,
            2.12118472e-04, 2.12400544e-04, 2.12682617e-04, 2.12964689e-04,
            2.13246762e-04, 2.13528834e-04, 2.13810907e-04, 2.14092979e-04,
            2.14375052e-04, 2.14657124e-04, 2.14939196e-04, 2.15221269e-04,
            2.15503341e-04, 2.15785414e-04, 2.16067486e-04, 2.16349559e-04,
            2.16631631e-04, 2.16913703e-04, 2.17195776e-04, 2.17477848e-04,
            2.17759921e-04, 2.18041993e-04, 2.18324066e-04, 2.18606138e-04,
            2.18888211e-04, 2.19170283e-04, 2.19452355e-04, 2.19734428e-04,
            2.20016500e-04, 2.20298573e-04, 2.20580645e-04, 2.20862718e-04,
            2.21144790e-04, 2.21426862e-04, 2.21708935e-04, 2.21991007e-04,
            2.22273080e-04, 2.22555152e-04, 2.22837225e-04, 2.23119297e-04,
            2.23401369e-04, 2.23683442e-04, 2.23965514e-04, 2.24247587e-04,
            2.24529659e-04, 2.24811732e-04, 2.25093804e-04, 2.25375877e-04,
            2.25657949e-04, 2.25940021e-04, 2.26222094e-04, 2.26504166e-04,
            2.26786239e-04, 2.27068311e-04, 2.27350384e-04, 2.27632456e-04,
            2.27914528e-04, 2.28196601e-04, 2.28478673e-04, 2.28760746e-04,
            2.29042818e-04, 2.29324891e-04, 2.29606963e-04, 2.29889036e-04,
            2.30171108e-04, 2.30453180e-04, 2.30735253e-04, 2.31017325e-04,
            2.31299398e-04, 2.31581470e-04, 2.31863543e-04, 2.32145615e-04,
            2.32427687e-04, 2.32709760e-04, 2.32991832e-04, 2.33273905e-04,
            2.33555977e-04, 2.33838050e-04, 2.34120122e-04, 2.34402194e-04,
            2.34684267e-04, 2.34966339e-04, 2.35248412e-04, 2.35530484e-04,
            2.35812557e-04, 2.36094629e-04, 2.36376702e-04, 2.36658774e-04,
            2.36940846e-04, 2.37222919e-04, 2.37504991e-04, 2.37787064e-04,
            2.38069136e-04, 2.38351209e-04, 2.38633281e-04, 2.38915353e-04,
            2.39197426e-04, 2.39479498e-04, 2.39761571e-04, 2.40043643e-04,
            2.40325716e-04, 2.40607788e-04, 2.40889861e-04, 2.41171933e-04,
            2.41454005e-04, 2.41736078e-04, 2.42018150e-04, 2.42300223e-04,
            2.42582295e-04, 2.42864368e-04, 2.43146440e-04, 2.43428512e-04,
            2.43710585e-04, 2.43992657e-04, 2.44274730e-04, 2.44556802e-04,
            2.44838875e-04, 2.45120947e-04, 2.45403020e-04, 2.45685092e-04,
            2.45967164e-04, 2.46249237e-04, 2.46531309e-04, 2.46813382e-04,
            2.47095454e-04, 2.47377527e-04, 2.47659599e-04, 2.47941671e-04,
            2.48223744e-04, 2.48505816e-04, 2.48787889e-04, 2.49069961e-04,
            2.49352034e-04, 2.49634106e-04, 2.49916178e-04, 2.50198251e-04,
            2.50480323e-04, 2.50762396e-04, 2.51044468e-04, 2.51326541e-04,
            2.51608613e-04, 2.51890686e-04, 2.52172758e-04, 2.52454830e-04,
            2.52736903e-04, 2.53018975e-04, 2.53301048e-04, 2.53583120e-04,
            2.53865193e-04, 2.54147265e-04, 2.54429337e-04, 2.54711410e-04,
            2.54993482e-04, 2.55275555e-04, 2.55557627e-04, 2.55839700e-04,
            2.56121772e-04, 2.56403845e-04, 2.56685917e-04, 2.56967989e-04,
            2.57250062e-04, 2.57532134e-04, 2.57814207e-04, 2.58096279e-04,
            2.58378352e-04, 2.58660424e-04, 2.58942496e-04, 2.59224569e-04,
            2.59506641e-04, 2.59788714e-04, 2.60070786e-04, 2.60352859e-04,
            2.60634931e-04, 2.60917004e-04, 2.61199076e-04, 2.61481148e-04,
            2.61763221e-04, 2.62045293e-04, 2.62327366e-04, 2.62609438e-04,
            2.62891511e-04, 2.63173583e-04, 2.63455655e-04, 2.63737728e-04,
            2.64019800e-04, 2.64301873e-04, 2.64583945e-04, 2.64866018e-04,
            2.65148090e-04, 2.65430162e-04, 2.65712235e-04, 2.65994307e-04,
            2.66276380e-04, 2.66558452e-04, 2.66840525e-04, 2.67122597e-04,
            2.67404670e-04, 2.67686742e-04, 2.67968814e-04, 2.68250887e-04,
            2.68532959e-04, 2.68815032e-04, 2.69097104e-04, 2.69379177e-04,
            2.69661249e-04, 2.69943321e-04, 2.70225394e-04, 2.70507466e-04,
            2.70789539e-04, 2.71071611e-04, 2.71353684e-04, 2.71635756e-04,
            2.71917829e-04, 2.72199901e-04, 2.72481973e-04, 2.72764046e-04,
            2.73046118e-04, 2.73328191e-04, 2.73610263e-04, 2.73892336e-04,
            2.74174408e-04, 2.74456480e-04, 2.74738553e-04, 2.75020625e-04,
            2.75302698e-04, 2.75584770e-04, 2.75866843e-04, 2.76148915e-04,
            2.76430987e-04, 2.76713060e-04, 2.76995132e-04, 2.77277205e-04,
            2.77559277e-04, 2.77841350e-04, 2.78123422e-04, 2.78405495e-04,
            2.78687567e-04, 2.78969639e-04, 2.79251712e-04, 2.79533784e-04,
            2.79815857e-04, 2.80097929e-04, 2.80380002e-04, 2.80662074e-04,
            2.80944146e-04, 2.81226219e-04, 2.81508291e-04, 2.81790364e-04,
            2.82072436e-04, 2.82354509e-04, 2.82636581e-04, 2.82918654e-04,
            2.83200726e-04, 2.83482798e-04, 2.83764871e-04, 2.84046943e-04,
            2.84329016e-04, 2.84611088e-04, 2.84893161e-04, 2.85175233e-04,
            2.85457305e-04, 2.85739378e-04, 2.86021450e-04, 2.86303523e-04,
            2.86585595e-04, 2.86867668e-04, 2.87149740e-04, 2.87431813e-04,
            2.87713885e-04, 2.87995957e-04, 2.88278030e-04, 2.88560102e-04,
            2.88842175e-04, 2.89124247e-04, 2.89406320e-04, 2.89688392e-04,
            2.89970464e-04, 2.90252537e-04, 2.90534609e-04, 2.90816682e-04,
            2.91098754e-04, 2.91380827e-04, 2.91662899e-04, 2.91944971e-04,
            2.92227044e-04, 2.92509116e-04, 2.92791189e-04, 2.93073261e-04,
            2.93355334e-04, 2.93637406e-04, 2.93919479e-04, 2.94201551e-04,
            2.94483623e-04, 2.94765696e-04, 2.95047768e-04, 2.95329841e-04,
            2.95611913e-04, 2.95893986e-04, 2.96176058e-04, 2.96458130e-04,
            2.96740203e-04, 2.97022275e-04, 2.97304348e-04, 2.97586420e-04,
            2.97868493e-04, 2.98150565e-04, 2.98432638e-04, 2.98714710e-04,
            2.98996782e-04, 2.99278855e-04, 2.99560927e-04, 2.99843000e-04,
            3.00125072e-04, 3.00407145e-04, 3.00689217e-04, 3.00971289e-04,
            3.01253362e-04, 3.01535434e-04, 3.01817507e-04, 3.02099579e-04,
            3.02381652e-04, 3.02663724e-04, 3.02945796e-04, 3.03227869e-04,
            3.03509941e-04, 3.03792014e-04, 3.04074086e-04, 3.04356159e-04,
            3.04638231e-04, 3.04920304e-04, 3.05202376e-04, 3.05484448e-04,
            3.05766521e-04, 3.06048593e-04, 3.06330666e-04, 3.06612738e-04,
            3.06894811e-04, 3.07176883e-04, 3.07458955e-04, 3.07741028e-04,
            3.08023100e-04, 3.08305173e-04, 3.08587245e-04, 3.08869318e-04,
            3.09151390e-04, 3.09433463e-04, 3.09715535e-04, 3.09997607e-04,
            3.10279680e-04, 3.10561752e-04, 3.10843825e-04, 3.11125897e-04,
            3.11407970e-04, 3.11690042e-04, 3.11972114e-04, 3.12254187e-04,
            3.12536259e-04, 3.12818332e-04, 3.13100404e-04, 3.13382477e-04,
            3.13664549e-04, 3.13946622e-04, 3.14228694e-04, 3.14510766e-04,
            3.14792839e-04, 3.15074911e-04, 3.15356984e-04, 3.15639056e-04,
            3.15921129e-04, 3.16203201e-04, 3.16485273e-04, 3.16767346e-04,
            3.17049418e-04, 3.17331491e-04, 3.17613563e-04, 3.17895636e-04,
            3.18177708e-04, 3.18459780e-04, 3.18741853e-04, 3.19023925e-04,
            3.19305998e-04, 3.19588070e-04, 3.19870143e-04, 3.20152215e-04,
            3.20434288e-04, 3.20716360e-04, 3.20998432e-04, 3.21280505e-04,
            3.21562577e-04, 3.21844650e-04, 3.22126722e-04, 3.22408795e-04,
            3.22690867e-04, 3.22972939e-04, 3.23255012e-04, 3.23537084e-04,
            3.23819157e-04, 3.24101229e-04, 3.24383302e-04, 3.24665374e-04,
            3.24947447e-04, 3.25229519e-04, 3.25511591e-04, 3.25793664e-04,
            3.26075736e-04, 3.26357809e-04, 3.26639881e-04, 3.26921954e-04,
            3.27204026e-04, 3.27486098e-04, 3.27768171e-04, 3.28050243e-04,
            3.28332316e-04, 3.28614388e-04, 3.28896461e-04, 3.29178533e-04,
            3.29460606e-04, 3.29742678e-04, 3.30024750e-04, 3.30306823e-04,
            3.30588895e-04, 3.30870968e-04, 3.31153040e-04, 3.31435113e-04,
            3.31717185e-04, 3.31999257e-04, 3.32281330e-04, 3.32563402e-04,
            3.32845475e-04, 3.33127547e-04, 3.33409620e-04, 3.33691692e-04,
            3.33973764e-04, 3.34255837e-04, 3.34537909e-04, 3.34819982e-04,
            3.35102054e-04, 3.35384127e-04, 3.35666199e-04, 3.35948272e-04,
            3.36230344e-04, 3.36512416e-04, 3.36794489e-04, 3.37076561e-04,
            3.37358634e-04, 3.37640706e-04, 3.37922779e-04, 3.38204851e-04,
            3.38486923e-04, 3.38768996e-04, 3.39051068e-04, 3.39333141e-04,
            3.39615213e-04, 3.39897286e-04, 3.40179358e-04, 3.40461431e-04,
            3.40743503e-04, 3.41025575e-04, 3.41307648e-04, 3.41589720e-04,
            3.41871793e-04, 3.42153865e-04, 3.42435938e-04, 3.42718010e-04,
            3.43000082e-04, 3.43282155e-04, 3.43564227e-04, 3.43846300e-04,
            3.44128372e-04, 3.44410445e-04, 3.44692517e-04, 3.44974589e-04,
            3.45256662e-04, 3.45538734e-04, 3.45820807e-04, 3.46102879e-04,
            3.46384952e-04, 3.46667024e-04, 3.46949097e-04, 3.47231169e-04,
            3.47513241e-04, 3.47795314e-04, 3.48077386e-04, 3.48359459e-04,
            3.48641531e-04, 3.48923604e-04, 3.49205676e-04, 3.49487748e-04,
            3.49769821e-04, 3.50051893e-04, 3.50333966e-04, 3.50616038e-04,
            3.50898111e-04, 3.51180183e-04, 3.51462256e-04, 3.51744328e-04,
            3.52026400e-04, 3.52308473e-04, 3.52590545e-04, 3.52872618e-04,
            3.53154690e-04, 3.53436763e-04, 3.53718835e-04, 3.54000907e-04,
            3.54282980e-04, 3.54565052e-04, 3.54847125e-04, 3.55129197e-04,
            3.55411270e-04, 3.55693342e-04, 3.55975415e-04, 3.56257487e-04,
            3.56539559e-04, 3.56821632e-04, 3.57103704e-04, 3.57385777e-04,
            3.57667849e-04, 3.57949922e-04, 3.58231994e-04, 3.58514066e-04,
            3.58796139e-04, 3.59078211e-04, 3.59360284e-04, 3.59642356e-04,
            3.59924429e-04, 3.60206501e-04, 3.60488573e-04, 3.60770646e-04,
            3.61052718e-04, 3.61334791e-04, 3.61616863e-04, 3.61898936e-04,
            3.62181008e-04, 3.62463081e-04, 3.62745153e-04, 3.63027225e-04,
            3.63309298e-04, 3.63591370e-04, 3.63873443e-04, 3.64155515e-04,
            3.64437588e-04, 3.64719660e-04, 3.65001732e-04, 3.65283805e-04,
            3.65565877e-04, 3.65847950e-04, 3.66130022e-04, 3.66412095e-04,
            3.66694167e-04, 3.66976240e-04, 3.67258312e-04, 3.67540384e-04,
            3.67822457e-04, 3.68104529e-04, 3.68386602e-04, 3.68668674e-04,
            3.68950747e-04, 3.69232819e-04, 3.69514891e-04, 3.69796964e-04,
            3.70079036e-04, 3.70361109e-04, 3.70643181e-04, 3.70925254e-04,
            3.71207326e-04, 3.71489398e-04, 3.71771471e-04, 3.72053543e-04,
            3.72335616e-04, 3.72617688e-04, 3.72899761e-04, 3.73181833e-04,
            3.73463906e-04, 3.73745978e-04, 3.74028050e-04, 3.74310123e-04,
            3.74592195e-04, 3.74874268e-04, 3.75156340e-04, 3.75438413e-04,
            3.75720485e-04, 3.76002557e-04, 3.76284630e-04, 3.76566702e-04,
            3.76848775e-04, 3.77130847e-04, 3.77412920e-04, 3.77694992e-04,
            3.77977065e-04, 3.78259137e-04, 3.78541209e-04, 3.78823282e-04,
            3.79105354e-04, 3.79387427e-04, 3.79669499e-04, 3.79951572e-04,
            3.80233644e-04, 3.80515716e-04, 3.80797789e-04, 3.81079861e-04,
            3.81361934e-04, 3.81644006e-04, 3.81926079e-04, 3.82208151e-04,
            3.82490224e-04, 3.82772296e-04, 3.83054368e-04, 3.83336441e-04,
            3.83618513e-04, 3.83900586e-04, 3.84182658e-04, 3.84464731e-04,
            3.84746803e-04, 3.85028875e-04, 3.85310948e-04, 3.85593020e-04,
            3.85875093e-04, 3.86157165e-04, 3.86439238e-04, 3.86721310e-04,
            3.87003382e-04, 3.87285455e-04, 3.87567527e-04, 3.87849600e-04,
            3.88131672e-04, 3.88413745e-04, 3.88695817e-04, 3.88977890e-04,
            3.89259962e-04, 3.89542034e-04, 3.89824107e-04, 3.90106179e-04,
            3.90388252e-04, 3.90670324e-04, 3.90952397e-04, 3.91234469e-04,
            3.91516541e-04, 3.91798614e-04, 3.92080686e-04, 3.92362759e-04,
            3.92644831e-04, 3.92926904e-04, 3.93208976e-04, 3.93491049e-04,
            3.93773121e-04, 3.94055193e-04, 3.94337266e-04, 3.94619338e-04,
            3.94901411e-04, 3.95183483e-04, 3.95465556e-04, 3.95747628e-04,
            3.96029700e-04, 3.96311773e-04, 3.96593845e-04, 3.96875918e-04,
            3.97157990e-04, 3.97440063e-04, 3.97722135e-04, 3.98004208e-04,
            3.98286280e-04, 3.98568352e-04, 3.98850425e-04, 3.99132497e-04,
            3.99414570e-04, 3.99696642e-04, 3.99978715e-04, 4.00260787e-04,
            4.00542859e-04, 4.00824932e-04, 4.01107004e-04, 4.01389077e-04,
            4.01671149e-04, 4.01953222e-04, 4.02235294e-04, 4.02517366e-04,
            4.02799439e-04, 4.03081511e-04, 4.03363584e-04, 4.03645656e-04,
            4.03927729e-04, 4.04209801e-04, 4.04491874e-04, 4.04773946e-04,
            4.05056018e-04, 4.05338091e-04, 4.05620163e-04, 4.05902236e-04,
            4.06184308e-04, 4.06466381e-04, 4.06748453e-04, 4.07030525e-04,
            4.07312598e-04, 4.07594670e-04, 4.07876743e-04, 4.08158815e-04,
            4.08440888e-04, 4.08722960e-04, 4.09005033e-04, 4.09287105e-04,
            4.09569177e-04, 4.09851250e-04, 4.10133322e-04, 4.10415395e-04,
            4.10697467e-04, 4.10979540e-04, 4.11261612e-04, 4.11543684e-04,
            4.11825757e-04, 4.12107829e-04, 4.12389902e-04, 4.12671974e-04,
            4.12954047e-04, 4.13236119e-04, 4.13518191e-04, 4.13800264e-04,
            4.14082336e-04, 4.14364409e-04, 4.14646481e-04, 4.14928554e-04,
            4.15210626e-04, 4.15492699e-04, 4.15774771e-04, 4.16056843e-04,
            4.16338916e-04, 4.16620988e-04, 4.16903061e-04, 4.17185133e-04,
            4.17467206e-04, 4.17749278e-04, 4.18031350e-04, 4.18313423e-04,
            4.18595495e-04, 4.18877568e-04, 4.19159640e-04, 4.19441713e-04,
            4.19723785e-04, 4.20005858e-04, 4.20287930e-04, 4.20570002e-04,
            4.20852075e-04, 4.21134147e-04, 4.21416220e-04, 4.21698292e-04,
            4.21980365e-04, 4.22262437e-04, 4.22544509e-04, 4.22826582e-04,
            4.23108654e-04, 4.23390727e-04, 4.23672799e-04, 4.23954872e-04,
            4.24236944e-04, 4.24519017e-04, 4.24801089e-04, 4.25083161e-04,
            4.25365234e-04, 4.25647306e-04, 4.25929379e-04, 4.26211451e-04,
            4.26493524e-04, 4.26775596e-04, 4.27057668e-04, 4.27339741e-04,
            4.27621813e-04, 4.27903886e-04, 4.28185958e-04, 4.28468031e-04,
            4.28750103e-04, 4.29032175e-04, 4.29314248e-04, 4.29596320e-04,
            4.29878393e-04, 4.30160465e-04, 4.30442538e-04, 4.30724610e-04,
            4.31006683e-04, 4.31288755e-04, 4.31570827e-04, 4.31852900e-04,
            4.32134972e-04, 4.32417045e-04, 4.32699117e-04, 4.32981190e-04,
            4.33263262e-04, 4.33545334e-04, 4.33827407e-04, 4.34109479e-04,
            4.34391552e-04, 4.34673624e-04, 4.34955697e-04, 4.35237769e-04,
            4.35519842e-04, 4.35801914e-04, 4.36083986e-04, 4.36366059e-04,
            4.36648131e-04, 4.36930204e-04, 4.37212276e-04, 4.37494349e-04,
            4.37776421e-04, 4.38058493e-04, 4.38340566e-04, 4.38622638e-04,
            4.38904711e-04, 4.39186783e-04, 4.39468856e-04, 4.39750928e-04,
            4.40033001e-04, 4.40315073e-04, 4.40597145e-04, 4.40879218e-04,
            4.41161290e-04, 4.41443363e-04, 4.41725435e-04, 4.42007508e-04,
            4.42289580e-04, 4.42571652e-04, 4.42853725e-04, 4.43135797e-04,
            4.43417870e-04, 4.43699942e-04, 4.43982015e-04, 4.44264087e-04,
            4.44546159e-04, 4.44828232e-04, 4.45110304e-04, 4.45392377e-04,
            4.45674449e-04, 4.45956522e-04, 4.46238594e-04, 4.46520667e-04,
            4.46802739e-04, 4.47084811e-04, 4.47366884e-04, 4.47648956e-04,
            4.47931029e-04, 4.48213101e-04, 4.48495174e-04, 4.48777246e-04,
            4.49059318e-04, 4.49341391e-04, 4.49623463e-04, 4.49905536e-04,
            4.50187608e-04, 4.50469681e-04, 4.50751753e-04, 4.51033826e-04,
            4.51315898e-04, 4.51597970e-04, 4.51880043e-04, 4.52162115e-04,
            4.52444188e-04, 4.52726260e-04, 4.53008333e-04, 4.53290405e-04,
            4.53572477e-04, 4.53854550e-04, 4.54136622e-04, 4.54418695e-04,
            4.54700767e-04, 4.54982840e-04, 4.55264912e-04, 4.55546984e-04,
            4.55829057e-04, 4.56111129e-04, 4.56393202e-04, 4.56675274e-04,
            4.56957347e-04, 4.57239419e-04, 4.57521492e-04, 4.57803564e-04,
            4.58085636e-04, 4.58367709e-04, 4.58649781e-04, 4.58931854e-04,
            4.59213926e-04, 4.59495999e-04, 4.59778071e-04, 4.60060143e-04,
            4.60342216e-04, 4.60624288e-04, 4.60906361e-04, 4.61188433e-04,
            4.61470506e-04, 4.61752578e-04, 4.62034651e-04, 4.62316723e-04,
            4.62598795e-04, 4.62880868e-04, 4.63162940e-04, 4.63445013e-04,
            4.63727085e-04, 4.64009158e-04, 4.64291230e-04, 4.64573302e-04,
            4.64855375e-04, 4.65137447e-04, 4.65419520e-04, 4.65701592e-04,
            4.65983665e-04, 4.66265737e-04, 4.66547810e-04, 4.66829882e-04,
            4.67111954e-04, 4.67394027e-04, 4.67676099e-04, 4.67958172e-04,
            4.68240244e-04, 4.68522317e-04, 4.68804389e-04, 4.69086461e-04,
            4.69368534e-04, 4.69650606e-04, 4.69932679e-04, 4.70214751e-04,
            4.70496824e-04, 4.70778896e-04, 4.71060968e-04, 4.71343041e-04,
            4.71625113e-04, 4.71907186e-04, 4.72189258e-04, 4.72471331e-04,
            4.72753403e-04, 4.73035476e-04, 4.73317548e-04, 4.73599620e-04,
            4.73881693e-04, 4.74163765e-04, 4.74445838e-04, 4.74727910e-04,
            4.75009983e-04, 4.75292055e-04, 4.75574127e-04, 4.75856200e-04,
            4.76138272e-04, 4.76420345e-04, 4.76702417e-04, 4.76984490e-04,
            4.77266562e-04, 4.77548635e-04, 4.77830707e-04, 4.78112779e-04,
            4.78394852e-04, 4.78676924e-04, 4.78958997e-04, 4.79241069e-04,
            4.79523142e-04, 4.79805214e-04, 4.80087286e-04, 4.80369359e-04,
            4.80651431e-04, 4.80933504e-04, 4.81215576e-04, 4.81497649e-04,
            4.81779721e-04, 4.82061793e-04, 4.82343866e-04, 4.82625938e-04,
            4.82908011e-04, 4.83190083e-04, 4.83472156e-04, 4.83754228e-04,
            4.84036301e-04, 4.84318373e-04, 4.84600445e-04, 4.84882518e-04,
            4.85164590e-04, 4.85446663e-04, 4.85728735e-04, 4.86010808e-04,
            4.86292880e-04, 4.86574952e-04, 4.86857025e-04, 4.87139097e-04,
            4.87421170e-04, 4.87703242e-04, 4.87985315e-04, 4.88267387e-04,
            4.88549460e-04, 4.88831532e-04, 4.89113604e-04, 4.89395677e-04,
            4.89677749e-04, 4.89959822e-04, 4.90241894e-04, 4.90523967e-04,
            4.90806039e-04, 4.91088111e-04, 4.91370184e-04, 4.91652256e-04,
            4.91934329e-04, 4.92216401e-04, 4.92498474e-04, 4.92780546e-04,
            4.93062619e-04, 4.93344691e-04, 4.93626763e-04, 4.93908836e-04,
            4.94190908e-04, 4.94472981e-04, 4.94755053e-04, 4.95037126e-04,
            4.95319198e-04, 4.95601270e-04, 4.95883343e-04, 4.96165415e-04,
            4.96447488e-04, 4.96729560e-04, 4.97011633e-04, 4.97293705e-04,
            4.97575777e-04, 4.97857850e-04, 4.98139922e-04, 4.98421995e-04,
            4.98704067e-04, 4.98986140e-04, 4.99268212e-04, 4.99550285e-04,
            4.99832357e-04, 5.00114429e-04, 5.00396502e-04, 5.00678574e-04,
            5.00960647e-04, 5.01242719e-04, 5.01524792e-04, 5.01806864e-04,
            5.02088936e-04, 5.02371009e-04, 5.02653081e-04, 5.02935154e-04,
            5.03217226e-04, 5.03499299e-04, 5.03781371e-04, 5.04063444e-04,
            5.04345516e-04, 5.04627588e-04, 5.04909661e-04, 5.05191733e-04,
            5.05473806e-04, 5.05755878e-04, 5.06037951e-04, 5.06320023e-04,
            5.06602095e-04, 5.06884168e-04, 5.07166240e-04, 5.07448313e-04,
            5.07730385e-04, 5.08012458e-04, 5.08294530e-04, 5.08576603e-04,
            5.08858675e-04, 5.09140747e-04, 5.09422820e-04, 5.09704892e-04,
            5.09986965e-04, 5.10269037e-04, 5.10551110e-04, 5.10833182e-04,
            5.11115254e-04, 5.11397327e-04, 5.11679399e-04, 5.11961472e-04,
            5.12243544e-04, 5.12525617e-04, 5.12807689e-04, 5.13089761e-04,
            5.13371834e-04, 5.13653906e-04, 5.13935979e-04, 5.14218051e-04,
            5.14500124e-04, 5.14782196e-04, 5.15064269e-04, 5.15346341e-04,
            5.15628413e-04, 5.15910486e-04, 5.16192558e-04, 5.16474631e-04,
            5.16756703e-04, 5.17038776e-04, 5.17320848e-04, 5.17602920e-04,
            5.17884993e-04, 5.18167065e-04, 5.18449138e-04, 5.18731210e-04,
            5.19013283e-04, 5.19295355e-04, 5.19577428e-04, 5.19859500e-04,
            5.20141572e-04, 5.20423645e-04, 5.20705717e-04, 5.20987790e-04,
            5.21269862e-04, 5.21551935e-04, 5.21834007e-04, 5.22116079e-04,
            5.22398152e-04, 5.22680224e-04, 5.22962297e-04, 5.23244369e-04,
            5.23526442e-04, 5.23808514e-04, 5.24090586e-04, 5.24372659e-04,
            5.24654731e-04, 5.24936804e-04, 5.25218876e-04, 5.25500949e-04,
            5.25783021e-04, 5.26065094e-04, 5.26347166e-04, 5.26629238e-04,
            5.26911311e-04, 5.27193383e-04, 5.27475456e-04, 5.27757528e-04,
            5.28039601e-04, 5.28321673e-04, 5.28603745e-04, 5.28885818e-04,
            5.29167890e-04, 5.29449963e-04, 5.29732035e-04, 5.30014108e-04,
            5.30296180e-04, 5.30578253e-04, 5.30860325e-04, 5.31142397e-04,
            5.31424470e-04, 5.31706542e-04, 5.31988615e-04, 5.32270687e-04,
            5.32552760e-04, 5.32834832e-04, 5.33116904e-04, 5.33398977e-04,
            5.33681049e-04, 5.33963122e-04, 5.34245194e-04, 5.34527267e-04,
            5.34809339e-04, 5.35091412e-04, 5.35373484e-04, 5.35655556e-04,
            5.35937629e-04, 5.36219701e-04, 5.36501774e-04, 5.36783846e-04,
            5.37065919e-04, 5.37347991e-04, 5.37630063e-04, 5.37912136e-04,
            5.38194208e-04, 5.38476281e-04, 5.38758353e-04, 5.39040426e-04,
            5.39322498e-04, 5.39604570e-04, 5.39886643e-04, 5.40168715e-04,
            5.40450788e-04, 5.40732860e-04, 5.41014933e-04, 5.41297005e-04,
            5.41579078e-04, 5.41861150e-04, 5.42143222e-04, 5.42425295e-04,
            5.42707367e-04, 5.42989440e-04, 5.43271512e-04, 5.43553585e-04,
            5.43835657e-04, 5.44117729e-04, 5.44399802e-04, 5.44681874e-04,
            5.44963947e-04, 5.45246019e-04, 5.45528092e-04, 5.45810164e-04,
            5.46092237e-04, 5.46374309e-04, 5.46656381e-04, 5.46938454e-04,
            5.47220526e-04, 5.47502599e-04, 5.47784671e-04, 5.48066744e-04,
            5.48348816e-04, 5.48630888e-04, 5.48912961e-04, 5.49195033e-04,
            5.49477106e-04, 5.49759178e-04, 5.50041251e-04, 5.50323323e-04,
            5.50605395e-04, 5.50887468e-04, 5.51169540e-04, 5.51451613e-04,
            5.51733685e-04, 5.52015758e-04, 5.52297830e-04, 5.52579903e-04,
            5.52861975e-04, 5.53144047e-04, 5.53426120e-04, 5.53708192e-04,
            5.53990265e-04, 5.54272337e-04, 5.54554410e-04, 5.54836482e-04,
            5.55118554e-04, 5.55400627e-04, 5.55682699e-04, 5.55964772e-04,
            5.56246844e-04, 5.56528917e-04, 5.56810989e-04, 5.57093062e-04,
            5.57375134e-04, 5.57657206e-04, 5.57939279e-04, 5.58221351e-04,
            5.58503424e-04, 5.58785496e-04, 5.59067569e-04, 5.59349641e-04,
            5.59631713e-04, 5.59913786e-04, 5.60195858e-04, 5.60477931e-04,
            5.60760003e-04, 5.61042076e-04, 5.61324148e-04, 5.61606221e-04,
            5.61888293e-04, 5.62170365e-04, 5.62452438e-04, 5.62734510e-04,
            5.63016583e-04, 5.63298655e-04, 5.63580728e-04, 5.63862800e-04
        ]),
        'x1sys':
        np.array([
            -1.00000000e+01, -9.99499739e+00, -9.98999477e+00, -9.98499216e+00,
            -9.98001046e+00, -9.98501263e+00, -9.99001480e+00, -9.99501697e+00,
            -9.99915762e+00, -9.77904257e+00, -9.55892752e+00, -9.33881247e+00,
            -9.11851979e+00, -8.86838905e+00, -8.61825831e+00, -8.36812757e+00,
            -8.11815708e+00, -7.88803680e+00, -7.65791652e+00, -7.42779624e+00,
            -7.19808031e+00, -7.00799780e+00, -6.81791529e+00, -6.62783278e+00,
            -6.43828295e+00, -6.29320712e+00, -6.14813130e+00, -6.00305547e+00,
            -5.85825831e+00, -5.73319294e+00, -5.60812757e+00, -5.48306220e+00,
            -5.35759619e+00, -5.20751775e+00, -5.05743930e+00, -4.90736086e+00,
            -4.75954711e+00, -4.73453625e+00, -4.70952540e+00, -4.68451454e+00,
            -4.65751820e+00, -4.53245283e+00, -4.40738746e+00, -4.28232209e+00,
            -4.15780538e+00, -4.05775308e+00, -3.95770078e+00, -3.85764849e+00,
            -3.75831733e+00, -3.68828073e+00, -3.61824412e+00, -3.54820751e+00,
            -3.47895490e+00, -3.43893753e+00, -3.39892016e+00, -3.35890279e+00,
            -3.31904209e+00, -3.28464988e+00, -3.25025766e+00, -3.21586545e+00,
            -3.18147323e+00, -3.14708102e+00, -3.11268880e+00, -3.07829659e+00,
            -3.04390437e+00, -3.00951216e+00, -2.97511995e+00, -2.94072773e+00,
            -2.90633552e+00, -2.87194330e+00, -2.83755109e+00, -2.80315887e+00,
            -2.76876666e+00, -2.73437445e+00, -2.69998223e+00, -2.66559002e+00,
            -2.63119780e+00, -2.59680559e+00, -2.56241337e+00, -2.52802116e+00,
            -2.49362894e+00, -2.45923673e+00, -2.42484452e+00, -2.39045230e+00,
            -2.35606009e+00, -2.32166787e+00, -2.28727566e+00, -2.25288344e+00,
            -2.21849123e+00, -2.18409902e+00, -2.14970680e+00, -2.11531459e+00,
            -2.08092237e+00, -2.04653016e+00, -2.01213794e+00, -1.97774573e+00,
            -1.94335351e+00, -1.90896130e+00, -1.87456909e+00, -1.84017687e+00,
            -1.80578466e+00, -1.77139244e+00, -1.73700023e+00, -1.70260801e+00,
            -1.66821580e+00, -1.63382358e+00, -1.59943137e+00, -1.56503916e+00,
            -1.53064694e+00, -1.49625473e+00, -1.46186251e+00, -1.42747030e+00,
            -1.39307808e+00, -1.35868587e+00, -1.32429366e+00, -1.28990144e+00,
            -1.25550923e+00, -1.22111701e+00, -1.18672480e+00, -1.15233258e+00,
            -1.11071273e+00, -9.55631671e-01, -8.00550611e-01, -6.45469552e-01,
            -4.99379919e-01, -4.89374956e-01, -4.79369992e-01, -4.69365029e-01,
            -4.59360065e-01, -4.49355102e-01, -4.39350138e-01, -4.29345175e-01,
            -4.19340212e-01, -4.09335248e-01, -3.99330285e-01, -3.89325321e-01,
            -3.79320358e-01, -3.69315394e-01, -3.59310431e-01, -3.49305467e-01,
            -3.39300504e-01, -3.29295540e-01, -3.19290577e-01, -3.09285613e-01,
            -2.99280650e-01, -2.89275686e-01, -2.79270723e-01, -2.69265760e-01,
            -2.59260796e-01, -2.49255833e-01, -2.39250869e-01, -2.29245906e-01,
            -2.19240942e-01, -2.09235979e-01, -1.99231015e-01, -1.89226052e-01,
            -1.79221088e-01, -1.69216125e-01, -1.59211161e-01, -1.49206198e-01,
            -1.39201235e-01, -1.29196271e-01, -1.19191308e-01, -1.09186344e-01,
            -9.97953397e-02, -9.72940323e-02, -9.47927249e-02, -9.22914175e-02,
            -8.97901101e-02, -8.72888027e-02, -8.47874953e-02, -8.22861879e-02,
            -7.95697609e-02, -7.45671461e-02, -6.95645313e-02, -6.45619165e-02,
            -5.98531049e-02, -5.81856159e-02, -5.65181269e-02, -5.48506380e-02,
            -5.31831490e-02, -5.15156600e-02, -4.98481710e-02, -4.81806820e-02,
            -4.65131930e-02, -4.48457041e-02, -4.31782151e-02, -4.15107261e-02,
            -3.98432371e-02, -3.81757481e-02, -3.65082592e-02, -3.48407702e-02,
            -3.31732812e-02, -3.15057922e-02, -2.98383032e-02, -2.81708142e-02,
            -2.65033253e-02, -2.48358363e-02, -2.31683473e-02, -2.15008583e-02,
            -1.97500466e-02, -1.72487392e-02, -1.47474318e-02, -1.22461244e-02,
            -9.74481699e-03, -7.24350958e-03, -4.74220217e-03, -2.24089477e-03,
            2.60401094e-04, 2.76159760e-03, 5.26279411e-03, 7.76399062e-03,
            1.02651871e-02, 1.27663836e-02, 1.52675801e-02, 1.77687767e-02,
            2.02699851e-02, 2.27712925e-02, 2.52725999e-02, 2.77739073e-02,
            3.02752148e-02, 3.27765222e-02, 3.52778296e-02, 3.77791370e-02,
            4.01869574e-02, 4.18544464e-02, 4.35219354e-02, 4.51894243e-02,
            4.68569133e-02, 4.85244023e-02, 5.01918913e-02, 5.18593803e-02,
            5.35268693e-02, 5.51943582e-02, 5.68618472e-02, 5.85293362e-02,
            6.01968252e-02, 6.18643142e-02, 6.35318031e-02, 6.51992921e-02,
            6.68667811e-02, 6.85342701e-02, 7.02017591e-02, 7.18692481e-02,
            7.35367370e-02, 7.52042260e-02, 7.68717150e-02, 7.85392040e-02,
            8.03100486e-02, 8.28113560e-02, 8.53126634e-02, 8.78139708e-02,
            9.03152782e-02, 9.28165856e-02, 9.53178931e-02, 9.78192005e-02,
            1.00320494e-01, 1.02821690e-01, 1.05322887e-01, 1.07824083e-01,
            1.10325280e-01, 1.12826476e-01, 1.15327673e-01, 1.17828869e-01,
            1.20220047e-01, 1.21887536e-01, 1.23555025e-01, 1.25222514e-01,
            1.26890003e-01, 1.28557492e-01, 1.30224981e-01, 1.31892470e-01,
            1.33559959e-01, 1.35227448e-01, 1.36894937e-01, 1.38562426e-01,
            1.40275901e-01, 1.42276912e-01, 1.44277922e-01, 1.46278932e-01,
            1.48279943e-01, 1.50280953e-01, 1.52281964e-01, 1.54282974e-01,
            1.56283985e-01, 1.58284995e-01, 1.60286005e-01, 1.62287016e-01,
            1.64288026e-01, 1.66289037e-01, 1.68290047e-01, 1.70291058e-01,
            1.72292068e-01, 1.74293079e-01, 1.76294089e-01, 1.78295099e-01,
            1.80246755e-01, 1.81914244e-01, 1.83581733e-01, 1.85249222e-01,
            1.86916711e-01, 1.88584200e-01, 1.90251689e-01, 1.91919178e-01,
            1.93586667e-01, 1.95254156e-01, 1.96921645e-01, 1.98589134e-01,
            2.00256623e-01, 2.01924112e-01, 2.03591601e-01, 2.05259090e-01,
            2.06926579e-01, 2.08594068e-01, 2.10261557e-01, 2.11929046e-01,
            2.13596535e-01, 2.15264024e-01, 2.16931513e-01, 2.18599002e-01,
            2.20239845e-01, 2.21740602e-01, 2.23241360e-01, 2.24742118e-01,
            2.26242876e-01, 2.27743634e-01, 2.29244392e-01, 2.30745149e-01,
            2.32245907e-01, 2.33746665e-01, 2.35247423e-01, 2.36748181e-01,
            2.38248939e-01, 2.39749696e-01, 2.41250454e-01, 2.42751212e-01,
            2.44251970e-01, 2.45752728e-01, 2.47253485e-01, 2.48754243e-01,
            2.50255001e-01, 2.51755759e-01, 2.53256517e-01, 2.54757275e-01,
            2.56258032e-01, 2.57758790e-01, 2.59259548e-01, 2.60760306e-01,
            2.62261064e-01, 2.63761822e-01, 2.65262579e-01, 2.66763337e-01,
            2.68264095e-01, 2.69764853e-01, 2.71265611e-01, 2.72766369e-01,
            2.74267126e-01, 2.75767884e-01, 2.77268642e-01, 2.78769400e-01,
            2.80450259e-01, 2.82951500e-01, 2.85452741e-01, 2.87953981e-01,
            2.90455222e-01, 2.92956463e-01, 2.95457704e-01, 2.97958945e-01,
            3.00460186e-01, 3.02961427e-01, 3.05462667e-01, 3.07963908e-01,
            3.10465149e-01, 3.12966390e-01, 3.15467631e-01, 3.17968872e-01,
            3.20470113e-01, 3.22971354e-01, 3.25472594e-01, 3.27973835e-01,
            3.30475076e-01, 3.32976317e-01, 3.35477558e-01, 3.37978799e-01,
            3.40480040e-01, 3.42981280e-01, 3.45482521e-01, 3.47983762e-01,
            3.50485003e-01, 3.52986244e-01, 3.55487485e-01, 3.57988726e-01,
            3.60489967e-01, 3.62991207e-01, 3.65492448e-01, 3.67993689e-01,
            3.70494930e-01, 3.72996171e-01, 3.75497412e-01, 3.77998653e-01,
            3.80399918e-01, 3.82400929e-01, 3.84401939e-01, 3.86402950e-01,
            3.88403960e-01, 3.90404971e-01, 3.92405981e-01, 3.94406991e-01,
            3.96408002e-01, 3.98409012e-01, 4.00410023e-01, 4.02411033e-01,
            4.04412044e-01, 4.06413054e-01, 4.08414064e-01, 4.10415075e-01,
            4.12416085e-01, 4.14417096e-01, 4.16418106e-01, 4.18419117e-01,
            4.20420127e-01, 4.22421138e-01, 4.24422148e-01, 4.26423158e-01,
            4.28424169e-01, 4.30425179e-01, 4.32426190e-01, 4.34427200e-01,
            4.36428211e-01, 4.38429221e-01, 4.40430231e-01, 4.42431242e-01,
            4.44432252e-01, 4.46433263e-01, 4.48434273e-01, 4.50435284e-01,
            4.52436294e-01, 4.54437304e-01, 4.56438315e-01, 4.58439325e-01,
            4.60330249e-01, 4.61830993e-01, 4.63331738e-01, 4.64832482e-01,
            4.66333227e-01, 4.67833972e-01, 4.69334716e-01, 4.70835461e-01,
            4.72336205e-01, 4.73836950e-01, 4.75337694e-01, 4.76838439e-01,
            4.78339183e-01, 4.79839928e-01, 4.81340672e-01, 4.82841417e-01,
            4.84342161e-01, 4.85842906e-01, 4.87343650e-01, 4.88844395e-01,
            4.90345139e-01, 4.91845884e-01, 4.93346628e-01, 4.94847373e-01,
            4.96348117e-01, 4.97848862e-01, 4.99349606e-01, 5.00850351e-01,
            5.02351095e-01, 5.03851840e-01, 5.05352585e-01, 5.06853329e-01,
            5.08354074e-01, 5.09854818e-01, 5.11355563e-01, 5.12856307e-01,
            5.14357052e-01, 5.15857796e-01, 5.17358541e-01, 5.18859285e-01,
            5.20480044e-01, 5.22481054e-01, 5.24482065e-01, 5.26483075e-01,
            5.28484086e-01, 5.30485096e-01, 5.32486106e-01, 5.34487117e-01,
            5.36488127e-01, 5.38489138e-01, 5.40490148e-01, 5.42491159e-01,
            5.44492169e-01, 5.46493180e-01, 5.48494190e-01, 5.50495200e-01,
            5.52496211e-01, 5.54497221e-01, 5.56498232e-01, 5.58499242e-01,
            5.60500253e-01, 5.62501263e-01, 5.64502273e-01, 5.66503284e-01,
            5.68504294e-01, 5.70505305e-01, 5.72506315e-01, 5.74507326e-01,
            5.76508336e-01, 5.78509347e-01, 5.80510357e-01, 5.82511367e-01,
            5.84512378e-01, 5.86513388e-01, 5.88514399e-01, 5.90515409e-01,
            5.92516420e-01, 5.94517430e-01, 5.96518440e-01, 5.98519451e-01,
            6.00260228e-01, 6.01260725e-01, 6.02261221e-01, 6.03261717e-01,
            6.04262214e-01, 6.05262710e-01, 6.06263206e-01, 6.07263703e-01,
            6.08264199e-01, 6.09264695e-01, 6.10265192e-01, 6.11265688e-01,
            6.12266185e-01, 6.13266681e-01, 6.14267177e-01, 6.15267674e-01,
            6.16268170e-01, 6.17268666e-01, 6.18269163e-01, 6.19269659e-01,
            6.20270155e-01, 6.21270652e-01, 6.22271148e-01, 6.23271644e-01,
            6.24272141e-01, 6.25272637e-01, 6.26273133e-01, 6.27273630e-01,
            6.28274126e-01, 6.29274622e-01, 6.30275119e-01, 6.31275615e-01,
            6.32276111e-01, 6.33276608e-01, 6.34277104e-01, 6.35277600e-01,
            6.36278097e-01, 6.37278593e-01, 6.38279090e-01, 6.39279586e-01,
            6.40700212e-01, 6.43201475e-01, 6.45702738e-01, 6.48204001e-01,
            6.50705264e-01, 6.53206527e-01, 6.55707790e-01, 6.58209053e-01,
            6.60710316e-01, 6.63211579e-01, 6.65712842e-01, 6.68214105e-01,
            6.70715368e-01, 6.73216631e-01, 6.75717894e-01, 6.78219157e-01,
            6.80720421e-01, 6.83221684e-01, 6.85722947e-01, 6.88224210e-01,
            6.90725473e-01, 6.93226736e-01, 6.95727999e-01, 6.98229262e-01,
            7.00730525e-01, 7.03231788e-01, 7.05733051e-01, 7.08234314e-01,
            7.10735577e-01, 7.13236840e-01, 7.15738103e-01, 7.18239366e-01,
            7.20740629e-01, 7.23241892e-01, 7.25743155e-01, 7.28244418e-01,
            7.30745681e-01, 7.33246944e-01, 7.35748208e-01, 7.38249471e-01,
            7.40750727e-01, 7.43251968e-01, 7.45753209e-01, 7.48254450e-01,
            7.50755690e-01, 7.53256931e-01, 7.55758172e-01, 7.58259413e-01,
            7.60760654e-01, 7.63261895e-01, 7.65763136e-01, 7.68264376e-01,
            7.70765617e-01, 7.73266858e-01, 7.75768099e-01, 7.78269340e-01,
            7.80770581e-01, 7.83271822e-01, 7.85773063e-01, 7.88274303e-01,
            7.90775544e-01, 7.93276785e-01, 7.95778026e-01, 7.98279267e-01,
            8.00780508e-01, 8.03281749e-01, 8.05782989e-01, 8.08284230e-01,
            8.10785471e-01, 8.13286712e-01, 8.15787953e-01, 8.18289194e-01,
            8.20790435e-01, 8.23291676e-01, 8.25792916e-01, 8.28294157e-01,
            8.30795398e-01, 8.33296639e-01, 8.35797880e-01, 8.38299121e-01,
            8.40640289e-01, 8.42641282e-01, 8.44642275e-01, 8.46643267e-01,
            8.48644260e-01, 8.50645253e-01, 8.52646245e-01, 8.54647238e-01,
            8.56648231e-01, 8.58649224e-01, 8.60650216e-01, 8.62651209e-01,
            8.64652202e-01, 8.66653194e-01, 8.68654187e-01, 8.70655180e-01,
            8.72656172e-01, 8.74657165e-01, 8.76658158e-01, 8.78659150e-01,
            8.80660143e-01, 8.82661136e-01, 8.84662129e-01, 8.86663121e-01,
            8.88664114e-01, 8.90665107e-01, 8.92666099e-01, 8.94667092e-01,
            8.96668085e-01, 8.98669077e-01, 9.00670070e-01, 9.02671063e-01,
            9.04672055e-01, 9.06673048e-01, 9.08674041e-01, 9.10675034e-01,
            9.12676026e-01, 9.14677019e-01, 9.16678012e-01, 9.18679004e-01,
            9.20850004e-01, 9.23351267e-01, 9.25852530e-01, 9.28353793e-01,
            9.30855056e-01, 9.33356319e-01, 9.35857582e-01, 9.38358845e-01,
            9.40860108e-01, 9.43361371e-01, 9.45862634e-01, 9.48363897e-01,
            9.50865160e-01, 9.53366423e-01, 9.55867686e-01, 9.58368949e-01,
            9.60870213e-01, 9.63371476e-01, 9.65872739e-01, 9.68374002e-01,
            9.70875265e-01, 9.73376528e-01, 9.75877791e-01, 9.78379054e-01,
            9.80880317e-01, 9.83381580e-01, 9.85882843e-01, 9.88384106e-01,
            9.90885369e-01, 9.93386632e-01, 9.95887895e-01, 9.98389158e-01,
            1.00089042e+00, 1.00339168e+00, 1.00589295e+00, 1.00839421e+00,
            1.01089547e+00, 1.01339674e+00, 1.01589800e+00, 1.01839926e+00,
            1.02090052e+00, 1.02340177e+00, 1.02590303e+00, 1.02840428e+00,
            1.03090553e+00, 1.03340678e+00, 1.03590803e+00, 1.03840929e+00,
            1.04091054e+00, 1.04341179e+00, 1.04591304e+00, 1.04841429e+00,
            1.05091555e+00, 1.05341680e+00, 1.05591805e+00, 1.05841930e+00,
            1.06092055e+00, 1.06342180e+00, 1.06592306e+00, 1.06842431e+00,
            1.07092556e+00, 1.07342681e+00, 1.07592806e+00, 1.07842932e+00,
            1.08093057e+00, 1.08343182e+00, 1.08593307e+00, 1.08843432e+00,
            1.09093558e+00, 1.09343683e+00, 1.09593808e+00, 1.09843933e+00,
            1.10094058e+00, 1.10344184e+00, 1.10594309e+00, 1.10844434e+00,
            1.11094559e+00, 1.11344684e+00, 1.11594810e+00, 1.11844935e+00,
            1.12095060e+00, 1.12345185e+00, 1.12595310e+00, 1.12845436e+00,
            1.13095561e+00, 1.13345686e+00, 1.13595811e+00, 1.13845936e+00,
            1.14096062e+00, 1.14346187e+00, 1.14596312e+00, 1.14846437e+00,
            1.15096562e+00, 1.15346688e+00, 1.15596813e+00, 1.15846938e+00,
            1.16097063e+00, 1.16347188e+00, 1.16597314e+00, 1.16847439e+00,
            1.17097564e+00, 1.17347689e+00, 1.17597814e+00, 1.17847939e+00,
            1.18098065e+00, 1.18348190e+00, 1.18598315e+00, 1.18848440e+00,
            1.19098565e+00, 1.19348691e+00, 1.19598816e+00, 1.19848941e+00,
            1.20099066e+00, 1.20349191e+00, 1.20599317e+00, 1.20849442e+00,
            1.21099567e+00, 1.21349692e+00, 1.21599817e+00, 1.21849943e+00,
            1.22060040e+00, 1.22210115e+00, 1.22360189e+00, 1.22510264e+00,
            1.22660338e+00, 1.22810413e+00, 1.22960487e+00, 1.23110562e+00,
            1.23260636e+00, 1.23410710e+00, 1.23560785e+00, 1.23710859e+00,
            1.23860934e+00, 1.24011008e+00, 1.24161083e+00, 1.24311157e+00,
            1.24461232e+00, 1.24611306e+00, 1.24761381e+00, 1.24911455e+00,
            1.25061529e+00, 1.25211604e+00, 1.25361678e+00, 1.25511753e+00,
            1.25661827e+00, 1.25811902e+00, 1.25961976e+00, 1.26112051e+00,
            1.26262125e+00, 1.26412200e+00, 1.26562274e+00, 1.26712348e+00,
            1.26862423e+00, 1.27012497e+00, 1.27162572e+00, 1.27312646e+00,
            1.27462721e+00, 1.27612795e+00, 1.27762870e+00, 1.27912944e+00,
            1.28063019e+00, 1.28213095e+00, 1.28363171e+00, 1.28513246e+00,
            1.28663322e+00, 1.28813398e+00, 1.28963474e+00, 1.29113550e+00,
            1.29263625e+00, 1.29413701e+00, 1.29563777e+00, 1.29713853e+00,
            1.29863928e+00, 1.30014004e+00, 1.30164080e+00, 1.30314156e+00,
            1.30464232e+00, 1.30614307e+00, 1.30764383e+00, 1.30914459e+00,
            1.31064535e+00, 1.31214610e+00, 1.31364686e+00, 1.31514762e+00,
            1.31664838e+00, 1.31814914e+00, 1.31964989e+00, 1.32115065e+00,
            1.32265141e+00, 1.32415217e+00, 1.32565293e+00, 1.32715368e+00,
            1.32865444e+00, 1.33015520e+00, 1.33165596e+00, 1.33315671e+00,
            1.33465747e+00, 1.33615823e+00, 1.33765899e+00, 1.33915975e+00,
            1.34154116e+00, 1.34504290e+00, 1.34854464e+00, 1.35204637e+00,
            1.35554811e+00, 1.35904985e+00, 1.36255158e+00, 1.36605332e+00,
            1.36955506e+00, 1.37305680e+00, 1.37655853e+00, 1.38006027e+00,
            1.38356201e+00, 1.38706375e+00, 1.39056548e+00, 1.39406722e+00,
            1.39756896e+00, 1.40107069e+00, 1.40457243e+00, 1.40807417e+00,
            1.41157591e+00, 1.41507764e+00, 1.41857938e+00, 1.42208112e+00,
            1.42558285e+00, 1.42908459e+00, 1.43258633e+00, 1.43608807e+00,
            1.43958980e+00, 1.44309154e+00, 1.44659328e+00, 1.45009502e+00,
            1.45359675e+00, 1.45709849e+00, 1.46060023e+00, 1.46410196e+00,
            1.46760370e+00, 1.47110544e+00, 1.47460718e+00, 1.47810891e+00,
            1.48092037e+00, 1.48292136e+00, 1.48492236e+00, 1.48692335e+00,
            1.48892434e+00, 1.49092533e+00, 1.49292633e+00, 1.49492732e+00,
            1.49692831e+00, 1.49892931e+00, 1.50093030e+00, 1.50293129e+00,
            1.50493228e+00, 1.50693328e+00, 1.50893427e+00, 1.51093526e+00,
            1.51293625e+00, 1.51493725e+00, 1.51693824e+00, 1.51893923e+00,
            1.52094023e+00, 1.52294122e+00, 1.52494221e+00, 1.52694320e+00,
            1.52894420e+00, 1.53094519e+00, 1.53294618e+00, 1.53494717e+00,
            1.53694817e+00, 1.53894916e+00, 1.54095015e+00, 1.54295114e+00,
            1.54495214e+00, 1.54695313e+00, 1.54895412e+00, 1.55095512e+00,
            1.55295611e+00, 1.55495710e+00, 1.55695809e+00, 1.55895909e+00,
            1.56120011e+00, 1.56370137e+00, 1.56620264e+00, 1.56870390e+00,
            1.57120516e+00, 1.57370642e+00, 1.57620769e+00, 1.57870895e+00,
            1.58121021e+00, 1.58371148e+00, 1.58621274e+00, 1.58871400e+00,
            1.59121527e+00, 1.59371653e+00, 1.59621779e+00, 1.59871906e+00,
            1.60122032e+00, 1.60372158e+00, 1.60622284e+00, 1.60872411e+00,
            1.61122537e+00, 1.61372663e+00, 1.61622790e+00, 1.61872916e+00,
            1.62123042e+00, 1.62373169e+00, 1.62623295e+00, 1.62873421e+00,
            1.63123547e+00, 1.63373674e+00, 1.63623800e+00, 1.63873926e+00,
            1.64124053e+00, 1.64374179e+00, 1.64624305e+00, 1.64874432e+00,
            1.65124558e+00, 1.65374684e+00, 1.65624811e+00, 1.65874937e+00,
            1.66100050e+00, 1.66300149e+00, 1.66500248e+00, 1.66700347e+00,
            1.66900447e+00, 1.67100546e+00, 1.67300645e+00, 1.67500745e+00,
            1.67700844e+00, 1.67900943e+00, 1.68101042e+00, 1.68301142e+00,
            1.68501241e+00, 1.68701340e+00, 1.68901439e+00, 1.69101539e+00,
            1.69301638e+00, 1.69501737e+00, 1.69701836e+00, 1.69901936e+00,
            1.70102035e+00, 1.70302134e+00, 1.70502234e+00, 1.70702333e+00,
            1.70902432e+00, 1.71102531e+00, 1.71302631e+00, 1.71502730e+00,
            1.71702829e+00, 1.71902928e+00, 1.72103028e+00, 1.72303127e+00,
            1.72503226e+00, 1.72703326e+00, 1.72903425e+00, 1.73103524e+00,
            1.73303623e+00, 1.73503723e+00, 1.73703822e+00, 1.73903921e+00,
            1.74026005e+00, 1.74076031e+00, 1.74126056e+00, 1.74176081e+00,
            1.74226106e+00, 1.74276132e+00, 1.74326157e+00, 1.74376182e+00,
            1.74426207e+00, 1.74476233e+00, 1.74526258e+00, 1.74576283e+00,
            1.74626308e+00, 1.74676334e+00, 1.74726359e+00, 1.74776384e+00,
            1.74826410e+00, 1.74876435e+00, 1.74926460e+00, 1.74976485e+00,
            1.75026511e+00, 1.75076536e+00, 1.75126561e+00, 1.75176586e+00,
            1.75226612e+00, 1.75276637e+00, 1.75326662e+00, 1.75376687e+00,
            1.75426713e+00, 1.75476738e+00, 1.75526763e+00, 1.75576788e+00,
            1.75626814e+00, 1.75676839e+00, 1.75726864e+00, 1.75776889e+00,
            1.75826915e+00, 1.75876940e+00, 1.75926965e+00, 1.75976991e+00,
            1.76189109e+00, 1.76539282e+00, 1.76889456e+00, 1.77239630e+00,
            1.77589804e+00, 1.77939977e+00, 1.78290151e+00, 1.78640325e+00,
            1.78990498e+00, 1.79340672e+00, 1.79690846e+00, 1.80041020e+00,
            1.80391193e+00, 1.80741367e+00, 1.81091541e+00, 1.81441715e+00,
            1.81791888e+00, 1.82142062e+00, 1.82492236e+00, 1.82842409e+00,
            1.83192583e+00, 1.83542757e+00, 1.83892931e+00, 1.84243104e+00,
            1.84593278e+00, 1.84943452e+00, 1.85293625e+00, 1.85643799e+00,
            1.85993973e+00, 1.86344147e+00, 1.86694320e+00, 1.87044494e+00,
            1.87394668e+00, 1.87744842e+00, 1.88095015e+00, 1.88445189e+00,
            1.88795363e+00, 1.89145536e+00, 1.89495710e+00, 1.89845884e+00,
            1.90168051e+00, 1.90468202e+00, 1.90768354e+00, 1.91068506e+00,
            1.91368657e+00, 1.91668809e+00, 1.91968960e+00, 1.92269112e+00,
            1.92569263e+00, 1.92869415e+00, 1.93169566e+00, 1.93469718e+00,
            1.93769870e+00, 1.94070021e+00, 1.94370173e+00, 1.94670324e+00,
            1.94970476e+00, 1.95270627e+00, 1.95570779e+00, 1.95870931e+00,
            1.96171082e+00, 1.96471234e+00, 1.96771385e+00, 1.97071537e+00,
            1.97371688e+00, 1.97671840e+00, 1.97971992e+00, 1.98272143e+00,
            1.98572295e+00, 1.98872446e+00, 1.99172598e+00, 1.99472749e+00,
            1.99772901e+00, 2.00073052e+00, 2.00373204e+00, 2.00673356e+00,
            2.00973507e+00, 2.01273659e+00, 2.01573810e+00, 2.01873962e+00,
            2.02058037e+00, 2.02158087e+00, 2.02258137e+00, 2.02358186e+00,
            2.02458236e+00, 2.02558285e+00, 2.02658335e+00, 2.02758385e+00,
            2.02858434e+00, 2.02958484e+00, 2.03058534e+00, 2.03158583e+00,
            2.03258633e+00, 2.03358683e+00, 2.03458732e+00, 2.03558782e+00,
            2.03658831e+00, 2.03758881e+00, 2.03858931e+00, 2.03958980e+00,
            2.04059030e+00, 2.04159080e+00, 2.04259129e+00, 2.04359179e+00,
            2.04459229e+00, 2.04559278e+00, 2.04659328e+00, 2.04759377e+00,
            2.04859427e+00, 2.04959477e+00, 2.05059526e+00, 2.05159576e+00,
            2.05259626e+00, 2.05359675e+00, 2.05459725e+00, 2.05559775e+00,
            2.05659824e+00, 2.05759874e+00, 2.05859923e+00, 2.05959973e+00,
            2.06180070e+00, 2.06480221e+00, 2.06780373e+00, 2.07080524e+00,
            2.07380676e+00, 2.07680827e+00, 2.07980979e+00, 2.08281131e+00,
            2.08581282e+00, 2.08881434e+00, 2.09181585e+00, 2.09481737e+00,
            2.09781888e+00, 2.10082040e+00, 2.10382192e+00, 2.10682343e+00,
            2.10982495e+00, 2.11282646e+00, 2.11582798e+00, 2.11882949e+00,
            2.12183101e+00, 2.12483253e+00, 2.12783404e+00, 2.13083556e+00,
            2.13383707e+00, 2.13683859e+00, 2.13984010e+00, 2.14284162e+00,
            2.14584313e+00, 2.14884465e+00, 2.15184617e+00, 2.15484768e+00,
            2.15784920e+00, 2.16085071e+00, 2.16385223e+00, 2.16685374e+00,
            2.16985526e+00, 2.17285678e+00, 2.17585829e+00, 2.17885981e+00,
            2.18186131e+00, 2.18486280e+00, 2.18786428e+00, 2.19086577e+00,
            2.19386726e+00, 2.19686875e+00, 2.19987024e+00, 2.20287173e+00,
            2.20587322e+00, 2.20887471e+00, 2.21187620e+00, 2.21487769e+00,
            2.21787917e+00, 2.22088066e+00, 2.22388215e+00, 2.22688364e+00,
            2.22988513e+00, 2.23288662e+00, 2.23588811e+00, 2.23888960e+00,
            2.24189109e+00, 2.24489258e+00, 2.24789407e+00, 2.25089555e+00,
            2.25389704e+00, 2.25689853e+00, 2.25990002e+00, 2.26290151e+00,
            2.26590300e+00, 2.26890449e+00, 2.27190598e+00, 2.27490747e+00,
            2.27790896e+00, 2.28091044e+00, 2.28391193e+00, 2.28691342e+00,
            2.28991491e+00, 2.29291640e+00, 2.29591789e+00, 2.29891938e+00,
            2.30160072e+00, 2.30410196e+00, 2.30660320e+00, 2.30910445e+00,
            2.31160569e+00, 2.31410693e+00, 2.31660817e+00, 2.31910941e+00,
            2.32161065e+00, 2.32411189e+00, 2.32661313e+00, 2.32911437e+00,
            2.33161561e+00, 2.33411685e+00, 2.33661810e+00, 2.33911934e+00,
            2.34162058e+00, 2.34412182e+00, 2.34662306e+00, 2.34912430e+00,
            2.35162554e+00, 2.35412678e+00, 2.35662802e+00, 2.35912926e+00,
            2.36163050e+00, 2.36413174e+00, 2.36663299e+00, 2.36913423e+00,
            2.37163547e+00, 2.37413671e+00, 2.37663795e+00, 2.37913919e+00,
            2.38164043e+00, 2.38414167e+00, 2.38664291e+00, 2.38914415e+00,
            2.39164539e+00, 2.39414664e+00, 2.39664788e+00, 2.39914912e+00,
            2.40165037e+00, 2.40415164e+00, 2.40665290e+00, 2.40915416e+00,
            2.41165542e+00, 2.41415669e+00, 2.41665795e+00, 2.41915921e+00,
            2.42166048e+00, 2.42416174e+00, 2.42666300e+00, 2.42916427e+00,
            2.43166553e+00, 2.43416679e+00, 2.43666806e+00, 2.43916932e+00,
            2.44167058e+00, 2.44417184e+00, 2.44667311e+00, 2.44917437e+00,
            2.45167563e+00, 2.45417690e+00, 2.45667816e+00, 2.45917942e+00,
            2.46168069e+00, 2.46418195e+00, 2.46668321e+00, 2.46918447e+00,
            2.47168574e+00, 2.47418700e+00, 2.47668826e+00, 2.47918953e+00,
            2.48169079e+00, 2.48419205e+00, 2.48669332e+00, 2.48919458e+00,
            2.49169584e+00, 2.49419711e+00, 2.49669837e+00, 2.49919963e+00,
            2.50161584e+00, 2.50399203e+00, 2.50636822e+00, 2.50874441e+00,
            2.51112060e+00, 2.51349679e+00, 2.51587298e+00, 2.51824917e+00,
            2.52062536e+00, 2.52300155e+00, 2.52537774e+00, 2.52775393e+00,
            2.53013011e+00, 2.53250630e+00, 2.53488249e+00, 2.53725868e+00,
            2.53963487e+00, 2.54201106e+00, 2.54438725e+00, 2.54676344e+00,
            2.54913963e+00, 2.55151582e+00, 2.55389201e+00, 2.55626820e+00,
            2.55864439e+00, 2.56102058e+00, 2.56339677e+00, 2.56577296e+00,
            2.56814914e+00, 2.57052533e+00, 2.57290152e+00, 2.57527771e+00,
            2.57765390e+00, 2.58003009e+00, 2.58240628e+00, 2.58478247e+00,
            2.58715866e+00, 2.58953485e+00, 2.59191104e+00, 2.59428723e+00,
            2.59666342e+00, 2.59903961e+00, 2.60141580e+00, 2.60379198e+00,
            2.60616817e+00, 2.60854436e+00, 2.61092055e+00, 2.61329674e+00,
            2.61567293e+00, 2.61804912e+00, 2.62042531e+00, 2.62280150e+00,
            2.62517769e+00, 2.62755388e+00, 2.62993007e+00, 2.63230626e+00,
            2.63468245e+00, 2.63705864e+00, 2.63943483e+00, 2.64181101e+00,
            2.64418720e+00, 2.64656339e+00, 2.64893958e+00, 2.65131577e+00,
            2.65369196e+00, 2.65606815e+00, 2.65844434e+00, 2.66082053e+00,
            2.66319672e+00, 2.66557291e+00, 2.66794910e+00, 2.67032529e+00,
            2.67270148e+00, 2.67507767e+00, 2.67745385e+00, 2.67983004e+00,
            2.68220623e+00, 2.68458242e+00, 2.68695861e+00, 2.68933480e+00,
            2.69171099e+00, 2.69408718e+00, 2.69646337e+00, 2.69883956e+00,
            2.70121575e+00, 2.70359194e+00, 2.70596813e+00, 2.70834432e+00,
            2.71072051e+00, 2.71309670e+00, 2.71547288e+00, 2.71784907e+00,
            2.72022526e+00, 2.72260145e+00, 2.72497764e+00, 2.72735383e+00,
            2.72973002e+00, 2.73210621e+00, 2.73448240e+00, 2.73685859e+00,
            2.73923478e+00, 2.74161097e+00, 2.74398716e+00, 2.74636335e+00,
            2.74873954e+00, 2.75111573e+00, 2.75349191e+00, 2.75586810e+00,
            2.75824429e+00, 2.76062048e+00, 2.76299667e+00, 2.76537286e+00,
            2.76774905e+00, 2.77012524e+00, 2.77250143e+00, 2.77487762e+00,
            2.77725381e+00, 2.77963000e+00, 2.78200619e+00, 2.78438238e+00,
            2.78675857e+00, 2.78913475e+00, 2.79151094e+00, 2.79388713e+00,
            2.79626332e+00, 2.79863951e+00, 2.80101570e+00, 2.80339189e+00,
            2.80576808e+00, 2.80814427e+00, 2.81052046e+00, 2.81289665e+00,
            2.81527284e+00, 2.81764903e+00, 2.82002522e+00, 2.82240141e+00,
            2.82477760e+00, 2.82715378e+00, 2.82952997e+00, 2.83190616e+00,
            2.83428235e+00, 2.83665854e+00, 2.83903473e+00, 2.84141092e+00,
            2.84378711e+00, 2.84616330e+00, 2.84853949e+00, 2.85091568e+00,
            2.85329187e+00, 2.85566806e+00, 2.85804425e+00, 2.86042044e+00,
            2.86279662e+00, 2.86517281e+00, 2.86754900e+00, 2.86992519e+00,
            2.87230138e+00, 2.87467757e+00, 2.87705376e+00, 2.87942995e+00,
            2.88266167e+00, 2.88616341e+00, 2.88966514e+00, 2.89316688e+00,
            2.89666862e+00, 2.90017035e+00, 2.90367209e+00, 2.90717383e+00,
            2.91067557e+00, 2.91417730e+00, 2.91767904e+00, 2.92118078e+00,
            2.92468251e+00, 2.92818425e+00, 2.93168599e+00, 2.93518773e+00,
            2.93868946e+00, 2.94219120e+00, 2.94569294e+00, 2.94919467e+00,
            2.95269641e+00, 2.95619815e+00, 2.95969989e+00, 2.96320162e+00,
            2.96670336e+00, 2.97020510e+00, 2.97370684e+00, 2.97720857e+00,
            2.98071031e+00, 2.98421205e+00, 2.98771378e+00, 2.99121552e+00,
            2.99471726e+00, 2.99821900e+00, 3.00172073e+00, 3.00522247e+00,
            3.00872421e+00, 3.01222594e+00, 3.01572768e+00, 3.01922942e+00,
            3.02039017e+00, 3.02089041e+00, 3.02139066e+00, 3.02189091e+00,
            3.02239116e+00, 3.02289141e+00, 3.02339165e+00, 3.02389190e+00,
            3.02439215e+00, 3.02489240e+00, 3.02539265e+00, 3.02589290e+00,
            3.02639314e+00, 3.02689339e+00, 3.02739364e+00, 3.02789389e+00,
            3.02839414e+00, 3.02889438e+00, 3.02939463e+00, 3.02989488e+00,
            3.03039513e+00, 3.03089538e+00, 3.03139563e+00, 3.03189587e+00,
            3.03239612e+00, 3.03289637e+00, 3.03339662e+00, 3.03389687e+00,
            3.03439711e+00, 3.03489736e+00, 3.03539761e+00, 3.03589786e+00,
            3.03639811e+00, 3.03689835e+00, 3.03739860e+00, 3.03789885e+00,
            3.03839910e+00, 3.03889935e+00, 3.03939960e+00, 3.03989984e+00,
            3.04280067e+00, 3.04630244e+00, 3.04980421e+00, 3.05330597e+00,
            3.05680774e+00, 3.06030951e+00, 3.06381128e+00, 3.06731305e+00,
            3.07081482e+00, 3.07431658e+00, 3.07781835e+00, 3.08132012e+00,
            3.08482189e+00, 3.08832366e+00, 3.09182543e+00, 3.09532719e+00,
            3.09882896e+00, 3.10233073e+00, 3.10583250e+00, 3.10933427e+00,
            3.11283604e+00, 3.11633780e+00, 3.11983957e+00, 3.12334134e+00,
            3.12684311e+00, 3.13034488e+00, 3.13384664e+00, 3.13734841e+00,
            3.14085018e+00, 3.14435195e+00, 3.14785372e+00, 3.15135549e+00,
            3.15485725e+00, 3.15835902e+00, 3.16186079e+00, 3.16536256e+00,
            3.16886433e+00, 3.17236610e+00, 3.17586786e+00, 3.17936963e+00,
            3.18205098e+00, 3.18455222e+00, 3.18705346e+00, 3.18955470e+00,
            3.19205595e+00, 3.19455719e+00, 3.19705843e+00, 3.19955967e+00,
            3.20206091e+00, 3.20456215e+00, 3.20706339e+00, 3.20956463e+00,
            3.21206587e+00, 3.21456711e+00, 3.21706835e+00, 3.21956960e+00,
            3.22207084e+00, 3.22457208e+00, 3.22707332e+00, 3.22957456e+00,
            3.23207580e+00, 3.23457704e+00, 3.23707828e+00, 3.23957952e+00,
            3.24208076e+00, 3.24458200e+00, 3.24708324e+00, 3.24958449e+00,
            3.25208573e+00, 3.25458697e+00, 3.25708821e+00, 3.25958945e+00,
            3.26209069e+00, 3.26459193e+00, 3.26709317e+00, 3.26959441e+00,
            3.27209565e+00, 3.27459689e+00, 3.27709813e+00, 3.27959938e+00,
            3.28168051e+00, 3.28368152e+00, 3.28568253e+00, 3.28768354e+00,
            3.28968455e+00, 3.29168556e+00, 3.29368657e+00, 3.29568758e+00,
            3.29768859e+00, 3.29968960e+00, 3.30169061e+00, 3.30369162e+00,
            3.30569263e+00, 3.30769364e+00, 3.30969465e+00, 3.31169566e+00,
            3.31369668e+00, 3.31569769e+00, 3.31769870e+00, 3.31969971e+00,
            3.32170072e+00, 3.32370173e+00, 3.32570274e+00, 3.32770375e+00,
            3.32970476e+00, 3.33170577e+00, 3.33370678e+00, 3.33570779e+00,
            3.33770880e+00, 3.33970981e+00, 3.34171082e+00, 3.34371183e+00,
            3.34571284e+00, 3.34771385e+00, 3.34971486e+00, 3.35171587e+00,
            3.35371688e+00, 3.35571789e+00, 3.35771890e+00, 3.35971992e+00,
            3.36430228e+00, 3.36930476e+00, 3.37430724e+00, 3.37930972e+00,
            3.38431220e+00, 3.38931468e+00, 3.39431717e+00, 3.39931965e+00,
            3.40432213e+00, 3.40932461e+00, 3.41432709e+00, 3.41932958e+00,
            3.42433206e+00, 3.42933454e+00, 3.43433702e+00, 3.43933950e+00,
            3.44434198e+00, 3.44934447e+00, 3.45434695e+00, 3.45934943e+00,
            3.46435191e+00, 3.46935439e+00, 3.47435687e+00, 3.47935936e+00,
            3.48436184e+00, 3.48936432e+00, 3.49436680e+00, 3.49936928e+00,
            3.50437176e+00, 3.50937425e+00, 3.51437673e+00, 3.51937921e+00,
            3.52438169e+00, 3.52938417e+00, 3.53438666e+00, 3.53938914e+00,
            3.54439162e+00, 3.54939410e+00, 3.55439658e+00, 3.55939906e+00,
            3.56220079e+00, 3.56470206e+00, 3.56720332e+00, 3.56970458e+00,
            3.57220584e+00, 3.57470711e+00, 3.57720837e+00, 3.57970963e+00,
            3.58221090e+00, 3.58471216e+00, 3.58721342e+00, 3.58971469e+00,
            3.59221595e+00, 3.59471721e+00, 3.59721847e+00, 3.59971974e+00,
            3.60222100e+00, 3.60472226e+00, 3.60722353e+00, 3.60972479e+00,
            3.61222605e+00, 3.61472732e+00, 3.61722858e+00, 3.61972984e+00,
            3.62223111e+00, 3.62473237e+00, 3.62723363e+00, 3.62973489e+00,
            3.63223616e+00, 3.63473742e+00, 3.63723868e+00, 3.63973995e+00,
            3.64224121e+00, 3.64474247e+00, 3.64724374e+00, 3.64974500e+00,
            3.65224626e+00, 3.65474752e+00, 3.65724879e+00, 3.65975005e+00,
            3.66135078e+00, 3.66285152e+00, 3.66435227e+00, 3.66585301e+00,
            3.66735375e+00, 3.66885450e+00, 3.67035524e+00, 3.67185599e+00,
            3.67335673e+00, 3.67485748e+00, 3.67635822e+00, 3.67785897e+00,
            3.67935971e+00, 3.68086046e+00, 3.68236120e+00, 3.68386194e+00,
            3.68536269e+00, 3.68686343e+00, 3.68836418e+00, 3.68986492e+00,
            3.69136567e+00, 3.69286641e+00, 3.69436716e+00, 3.69586790e+00,
            3.69736864e+00, 3.69886939e+00, 3.70037013e+00, 3.70187088e+00,
            3.70337162e+00, 3.70487237e+00, 3.70637311e+00, 3.70787386e+00,
            3.70937460e+00, 3.71087535e+00, 3.71237609e+00, 3.71387683e+00,
            3.71537758e+00, 3.71687832e+00, 3.71837907e+00, 3.71987981e+00,
            3.72368149e+00, 3.72768347e+00, 3.73168546e+00, 3.73568744e+00,
            3.73968943e+00, 3.74369141e+00, 3.74769340e+00, 3.75169538e+00,
            3.75569737e+00, 3.75969935e+00, 3.76370134e+00, 3.76770333e+00,
            3.77170531e+00, 3.77570730e+00, 3.77970928e+00, 3.78371127e+00,
            3.78771325e+00, 3.79171524e+00, 3.79571722e+00, 3.79971921e+00,
            3.80372119e+00, 3.80772318e+00, 3.81172516e+00, 3.81572715e+00,
            3.81972914e+00, 3.82373112e+00, 3.82773311e+00, 3.83173509e+00,
            3.83573708e+00, 3.83973906e+00, 3.84374105e+00, 3.84774303e+00,
            3.85174502e+00, 3.85574700e+00, 3.85974899e+00, 3.86375097e+00,
            3.86775296e+00, 3.87175495e+00, 3.87575693e+00, 3.87975892e+00,
            3.88235058e+00, 3.88485185e+00, 3.88735311e+00, 3.88985437e+00,
            3.89235564e+00, 3.89485690e+00, 3.89735816e+00, 3.89985943e+00,
            3.90236069e+00, 3.90486195e+00, 3.90736321e+00, 3.90986448e+00,
            3.91236574e+00, 3.91486700e+00, 3.91736827e+00, 3.91986953e+00,
            3.92237079e+00, 3.92487206e+00, 3.92737332e+00, 3.92987458e+00,
            3.93237585e+00, 3.93487711e+00, 3.93737837e+00, 3.93987963e+00,
            3.94238090e+00, 3.94488216e+00, 3.94738342e+00, 3.94988469e+00,
            3.95238595e+00, 3.95488721e+00, 3.95738848e+00, 3.95988974e+00,
            3.96239100e+00, 3.96489226e+00, 3.96739353e+00, 3.96989479e+00,
            3.97239605e+00, 3.97489732e+00, 3.97739858e+00, 3.97989984e+00,
            3.98144065e+00, 3.98294140e+00, 3.98444214e+00, 3.98594288e+00,
            3.98744363e+00, 3.98894437e+00, 3.99044512e+00, 3.99194586e+00,
            3.99344661e+00, 3.99494735e+00, 3.99644810e+00, 3.99794884e+00,
            3.99944959e+00, 4.00095033e+00, 4.00245107e+00, 4.00395182e+00,
            4.00545256e+00, 4.00695331e+00, 4.00845405e+00, 4.00995480e+00,
            4.01145554e+00, 4.01295629e+00, 4.01445703e+00, 4.01595777e+00,
            4.01745852e+00, 4.01895926e+00, 4.02046001e+00, 4.02196075e+00,
            4.02346150e+00, 4.02496224e+00, 4.02646299e+00, 4.02796373e+00,
            4.02946448e+00, 4.03096522e+00, 4.03246596e+00, 4.03396671e+00,
            4.03546745e+00, 4.03696820e+00, 4.03846894e+00, 4.03996969e+00,
            4.04147043e+00, 4.04297118e+00, 4.04447192e+00, 4.04597267e+00,
            4.04747341e+00, 4.04897415e+00, 4.05047490e+00, 4.05197564e+00,
            4.05347639e+00, 4.05497713e+00, 4.05647788e+00, 4.05797862e+00,
            4.05947937e+00, 4.06098011e+00, 4.06248085e+00, 4.06398160e+00,
            4.06548234e+00, 4.06698309e+00, 4.06848383e+00, 4.06998458e+00,
            4.07148532e+00, 4.07298607e+00, 4.07448681e+00, 4.07598756e+00,
            4.07748830e+00, 4.07898904e+00, 4.08048979e+00, 4.08199053e+00,
            4.08349128e+00, 4.08499202e+00, 4.08649277e+00, 4.08799351e+00,
            4.08949426e+00, 4.09099500e+00, 4.09249575e+00, 4.09399649e+00,
            4.09549723e+00, 4.09699798e+00, 4.09849872e+00, 4.09999947e+00
        ]),
        'x2sys':
        np.array([
            0.38, 0.3825012, 0.38500239, 0.38750359, 0.39000479, 0.39250598,
            0.39500718, 0.39750838, 0.40001914, 0.40502176, 0.41002437,
            0.41502699, 0.4200296, 0.42503222, 0.43003483, 0.43503745,
            0.44002003, 0.44252123, 0.44502242, 0.44752362, 0.45002482,
            0.45252601, 0.45502721, 0.45752841, 0.46011842, 0.47012365,
            0.48012888, 0.49013411, 0.50006967, 0.50507228, 0.5100749,
            0.51507751, 0.52008013, 0.52508274, 0.53008536, 0.53508797,
            0.54009058, 0.54509298, 0.55009537, 0.55509776, 0.56010015,
            0.56510255, 0.57010494, 0.57510733, 0.58005487, 0.58255617,
            0.58505748, 0.58755879, 0.5900601, 0.5925614, 0.59506271,
            0.59756402, 0.60013064, 0.60513281, 0.61013498, 0.61513715,
            0.62013062, 0.62482047, 0.62951032, 0.63420017, 0.63889001,
            0.64357986, 0.64826971, 0.65295956, 0.6576494, 0.66233925,
            0.6670291, 0.67171895, 0.67640879, 0.68109864, 0.68578849,
            0.69047834, 0.69516818, 0.69985803, 0.70454788, 0.70923773,
            0.71392757, 0.71861742, 0.72330727, 0.72799711, 0.73268696,
            0.73737681, 0.74206666, 0.7467565, 0.75144635, 0.7561362,
            0.76082605, 0.76551589, 0.77020574, 0.77489559, 0.77958544,
            0.78427528, 0.78896513, 0.79365498, 0.79834483, 0.80303467,
            0.80772452, 0.81241437, 0.81710422, 0.82179406, 0.82648391,
            0.83117376, 0.83586361, 0.84055345, 0.8452433, 0.84993315,
            0.85462299, 0.85931284, 0.86400269, 0.86869254, 0.87338238,
            0.87807223, 0.88276208, 0.88745193, 0.89214177, 0.89683162,
            0.90152147, 0.90621132, 0.91090116, 0.91559101, 0.92059918,
            0.93060441, 0.94060964, 0.95061487, 0.96031004, 0.96531252,
            0.970315, 0.97531749, 0.98031997, 0.98532245, 0.99032493,
            0.99532741, 1.00032989, 1.00533238, 1.01033486, 1.01533734,
            1.02033982, 1.0253423, 1.03034478, 1.03534727, 1.04034975,
            1.04535223, 1.05035471, 1.05535719, 1.06035968, 1.06536216,
            1.07036464, 1.07536712, 1.0803696, 1.08537208, 1.09037457,
            1.09537705, 1.10037953, 1.10538201, 1.11038449, 1.11538697,
            1.12038946, 1.12539194, 1.13039442, 1.1353969, 1.14039938,
            1.14540186, 1.15040435, 1.15540683, 1.16081864, 1.17082387,
            1.1808291, 1.19083433, 1.20041978, 1.20542239, 1.21042501,
            1.21542762, 1.22028682, 1.2236218, 1.22695677, 1.23029175,
            1.23362673, 1.23696171, 1.24029669, 1.24363166, 1.24696664,
            1.25030162, 1.2536366, 1.25697158, 1.26045983, 1.26546234,
            1.27046484, 1.27546734, 1.28046985, 1.28547235, 1.29047486,
            1.29547736, 1.30047986, 1.30548237, 1.31048487, 1.31548738,
            1.32048988, 1.32549238, 1.33049489, 1.33549739, 1.34016663,
            1.34183412, 1.34350161, 1.3451691, 1.34683659, 1.34850408,
            1.35017156, 1.35183905, 1.35350654, 1.35517403, 1.35684152,
            1.35850901, 1.36052951, 1.36553213, 1.37053474, 1.37553736,
            1.38053997, 1.38554259, 1.3905452, 1.39554781, 1.40055043,
            1.40555304, 1.41055566, 1.41555827, 1.42037391, 1.42370889,
            1.42704387, 1.43037885, 1.43371383, 1.4370488, 1.44038378,
            1.44371876, 1.44705374, 1.45038872, 1.45372369, 1.45705867,
            1.46039365, 1.46372863, 1.46706361, 1.47039858, 1.47373356,
            1.47706854, 1.48040352, 1.4837385, 1.48707347, 1.49040845,
            1.49374343, 1.49707841, 1.5006201, 1.50562271, 1.51062533,
            1.51562794, 1.52063056, 1.52563317, 1.53063579, 1.5356384,
            1.54032049, 1.54282169, 1.54532289, 1.54782408, 1.55032528,
            1.55282648, 1.55532767, 1.55782887, 1.56044009, 1.56377507,
            1.56711005, 1.57044503, 1.57378001, 1.57711498, 1.58044996,
            1.58378494, 1.58711992, 1.5904549, 1.59378987, 1.59712485,
            1.60344882, 1.6284619, 1.65347497, 1.67848805, 1.7000778,
            1.70063364, 1.70118947, 1.70174531, 1.70230114, 1.70285698,
            1.70341281, 1.70396865, 1.70452448, 1.70508032, 1.70563615,
            1.70619199, 1.70674782, 1.70730366, 1.70785949, 1.70841533,
            1.70897116, 1.709527, 1.71008283, 1.71063867, 1.7111945,
            1.71175034, 1.71230617, 1.71286201, 1.71341784, 1.71397368,
            1.71452951, 1.71508535, 1.71564118, 1.71619702, 1.71675286,
            1.71730869, 1.71786453, 1.71842036, 1.7189762, 1.71953203,
            1.72158148, 1.73158582, 1.74159017, 1.75159451, 1.76055964,
            1.76406141, 1.76756317, 1.77106494, 1.77456671, 1.77806848,
            1.78157025, 1.78507202, 1.78857378, 1.79207555, 1.79557732,
            1.79907909, 1.80258086, 1.80608262, 1.80958439, 1.81308616,
            1.81658793, 1.8200897, 1.82359147, 1.82709323, 1.830595,
            1.83409677, 1.83759854, 1.84110031, 1.84460208, 1.84810384,
            1.85160561, 1.85510738, 1.85860915, 1.86211092, 1.86561269,
            1.86911445, 1.87261622, 1.87611799, 1.87961976, 1.88312153,
            1.88662329, 1.89012506, 1.89362683, 1.8971286, 1.90081047,
            1.9053127, 1.90981493, 1.91431717, 1.9188194, 1.92332163,
            1.92782387, 1.9323261, 1.93682833, 1.94133057, 1.9458328,
            1.95033504, 1.95483727, 1.9593395, 1.96384174, 1.96834397,
            1.9728462, 1.97734844, 1.98185067, 1.9863529, 1.99085514,
            1.99535737, 1.9998596, 2.00436184, 2.00886407, 2.0133663,
            2.01786854, 2.02237077, 2.02687301, 2.03137524, 2.03587747,
            2.04037971, 2.04488194, 2.04938417, 2.05388641, 2.05838864,
            2.06289087, 2.06739311, 2.07189534, 2.07639757, 2.08059988,
            2.08360139, 2.08660291, 2.08960442, 2.09260594, 2.09560746,
            2.09860897, 2.10161049, 2.104612, 2.10761352, 2.11061503,
            2.11361655, 2.11661807, 2.11961958, 2.1226211, 2.12562261,
            2.12862413, 2.13162564, 2.13462716, 2.13762867, 2.14063019,
            2.14363171, 2.14663322, 2.14963474, 2.15263625, 2.15563777,
            2.15863928, 2.1616408, 2.16464232, 2.16764383, 2.17064535,
            2.17364686, 2.17664838, 2.17964989, 2.18265141, 2.18565293,
            2.18865444, 2.19165596, 2.19465747, 2.19765899, 2.2006605,
            2.20366199, 2.20666348, 2.20966496, 2.21266645, 2.21566794,
            2.21866943, 2.22167092, 2.22467241, 2.2276739, 2.23067539,
            2.23367688, 2.23667837, 2.23967986, 2.24268134, 2.24568283,
            2.24868432, 2.25168581, 2.2546873, 2.25768879, 2.26069028,
            2.26369177, 2.26669326, 2.26969475, 2.27269623, 2.27569772,
            2.27869921, 2.2817007, 2.28470219, 2.28770368, 2.29070517,
            2.29370666, 2.29670815, 2.29970964, 2.30271113, 2.30571261,
            2.3087141, 2.31171559, 2.31471708, 2.31771857, 2.32072007,
            2.32372158, 2.3267231, 2.32972461, 2.33272613, 2.33572764,
            2.33872916, 2.34173068, 2.34473219, 2.34773371, 2.35073522,
            2.35373674, 2.35673825, 2.35973977, 2.36274128, 2.3657428,
            2.36874432, 2.37174583, 2.37474735, 2.37774886, 2.38075038,
            2.38375189, 2.38675341, 2.38975493, 2.39275644, 2.39575796,
            2.39875947, 2.40176099, 2.4047625, 2.40776402, 2.41076554,
            2.41376705, 2.41676857, 2.41977008, 2.4227716, 2.42577311,
            2.42877463, 2.43177615, 2.43477766, 2.43777918, 2.44143126,
            2.44693399, 2.45243672, 2.45793945, 2.46344218, 2.46894491,
            2.47444764, 2.47995037, 2.4854531, 2.49095583, 2.49645856,
            2.50196128, 2.50746401, 2.51296674, 2.51846947, 2.5239722,
            2.52947493, 2.53497766, 2.54048039, 2.54598312, 2.55148585,
            2.55698858, 2.56249131, 2.56799404, 2.57349677, 2.5789995,
            2.58450223, 2.59000496, 2.59550769, 2.60101042, 2.60651315,
            2.61201588, 2.61751861, 2.62302134, 2.62852407, 2.6340268,
            2.63952953, 2.64503226, 2.65053499, 2.65603772, 2.66056017,
            2.66256118, 2.66456219, 2.6665632, 2.66856421, 2.67056522,
            2.67256623, 2.67456724, 2.67656825, 2.67856926, 2.68057027,
            2.68257128, 2.68457229, 2.68657331, 2.68857432, 2.69057533,
            2.69257634, 2.69457735, 2.69657836, 2.69857937, 2.70058038,
            2.70258139, 2.7045824, 2.70658341, 2.70858442, 2.71058543,
            2.71258644, 2.71458745, 2.71658846, 2.71858947, 2.72059048,
            2.72259149, 2.7245925, 2.72659351, 2.72859452, 2.73059553,
            2.73259655, 2.73459756, 2.73659857, 2.73859958, 2.74105102,
            2.74455275, 2.74805449, 2.75155623, 2.75505797, 2.7585597,
            2.76206144, 2.76556318, 2.76906492, 2.77256665, 2.77606839,
            2.77957013, 2.78307186, 2.7865736, 2.79007534, 2.79357708,
            2.79707881, 2.80058055, 2.80408229, 2.80758402, 2.81108576,
            2.8145875, 2.81808924, 2.82159097, 2.82509271, 2.82859445,
            2.83209619, 2.83559792, 2.83909966, 2.8426014, 2.84610313,
            2.84960487, 2.85310661, 2.85660835, 2.86011008, 2.86361182,
            2.86711356, 2.87061529, 2.87411703, 2.87761877, 2.8817608,
            2.88726353, 2.89276626, 2.89826899, 2.90377172, 2.90927445,
            2.91477717, 2.9202799, 2.92578263, 2.93128536, 2.93678809,
            2.94229082, 2.94779355, 2.95329628, 2.95879901, 2.96430174,
            2.96980447, 2.9753072, 2.98080993, 2.98631266, 2.99181539,
            2.99731812, 3.00282085, 3.00832358, 3.01382631, 3.01932904,
            3.02483177, 3.0303345, 3.03583723, 3.04133996, 3.04684269,
            3.05234542, 3.05784815, 3.06335088, 3.06885361, 3.07435634,
            3.07985907, 3.0853618, 3.09086453, 3.09636726, 3.10085, 3.10335127,
            3.10585253, 3.10835379, 3.11085506, 3.11335632, 3.11585758,
            3.11835885, 3.12086011, 3.12336137, 3.12586263, 3.1283639,
            3.13086516, 3.13336642, 3.13586769, 3.13836895, 3.14087021,
            3.14337148, 3.14587274, 3.148374, 3.15087526, 3.15337653,
            3.15587779, 3.15837905, 3.16088032, 3.16338158, 3.16588284,
            3.16838411, 3.17088537, 3.17338663, 3.1758879, 3.17838916,
            3.18089042, 3.18339168, 3.18589295, 3.18839421, 3.19089547,
            3.19339674, 3.195898, 3.19839926, 3.20126072, 3.20476246,
            3.2082642, 3.21176594, 3.21526767, 3.21876941, 3.22227115,
            3.22577289, 3.22927462, 3.23277636, 3.2362781, 3.23977983,
            3.24328157, 3.24678331, 3.25028505, 3.25378678, 3.25728852,
            3.26079026, 3.26429199, 3.26779373, 3.27129547, 3.27479721,
            3.27829894, 3.28180068, 3.28530242, 3.28880416, 3.29230589,
            3.29580763, 3.29930937, 3.3028111, 3.30631284, 3.30981458,
            3.31331632, 3.31681805, 3.32031979, 3.32382153, 3.32732326,
            3.330825, 3.33432674, 3.33782848, 3.34095016, 3.34345142,
            3.34595269, 3.34845395, 3.35095521, 3.35345648, 3.35595774,
            3.358459, 3.36096027, 3.36346153, 3.36596279, 3.36846405,
            3.37096532, 3.37346658, 3.37596784, 3.37846911, 3.38097037,
            3.38347163, 3.3859729, 3.38847416, 3.39097542, 3.39347668,
            3.39597795, 3.39847921, 3.40098047, 3.40348174, 3.405983,
            3.40848426, 3.41098553, 3.41348679, 3.41598805, 3.41848932,
            3.42099058, 3.42349184, 3.4259931, 3.42849437, 3.43099563,
            3.43349689, 3.43599816, 3.43849942, 3.44140094, 3.44490268,
            3.44840442, 3.45190615, 3.45540789, 3.45890963, 3.46241137,
            3.4659131, 3.46941484, 3.47291658, 3.47641832, 3.47992005,
            3.48342179, 3.48692353, 3.49042526, 3.493927, 3.49742874,
            3.50093048, 3.50443221, 3.50793395, 3.51143569, 3.51493742,
            3.51843916, 3.5219409, 3.52544264, 3.52894437, 3.53244611,
            3.53594785, 3.53944959, 3.54295132, 3.54645306, 3.5499548,
            3.55345653, 3.55695827, 3.56046001, 3.56396175, 3.56746348,
            3.57096522, 3.57446696, 3.57796869, 3.58105032, 3.58355158,
            3.58605284, 3.58855411, 3.59105537, 3.59355663, 3.5960579,
            3.59855916, 3.60106042, 3.60356169, 3.60606295, 3.60856421,
            3.61106547, 3.61356674, 3.616068, 3.61856926, 3.62107053,
            3.62357179, 3.62607305, 3.62857432, 3.63107558, 3.63357684,
            3.6360781, 3.63857937, 3.64108063, 3.64358189, 3.64608316,
            3.64858442, 3.65108568, 3.65358695, 3.65608821, 3.65858947,
            3.66109074, 3.663592, 3.66609326, 3.66859452, 3.67109579,
            3.67359705, 3.67609831, 3.67859958, 3.68264199, 3.68864497,
            3.69464795, 3.70065093, 3.7066539, 3.71265688, 3.71865986,
            3.72466284, 3.73066582, 3.73666879, 3.74267177, 3.74867475,
            3.75467773, 3.76068071, 3.76668368, 3.77268666, 3.77868964,
            3.78469262, 3.7906956, 3.79669857, 3.80270155, 3.80870453,
            3.81470751, 3.82071049, 3.82671347, 3.83271644, 3.83871942,
            3.8447224, 3.85072538, 3.85672836, 3.86273133, 3.86873431,
            3.87473729, 3.88074027, 3.88674325, 3.89274622, 3.8987492,
            3.90475218, 3.91075516, 3.91675814, 3.92138056, 3.92438205,
            3.92738354, 3.93038502, 3.93338651, 3.936388, 3.93938949,
            3.94239098, 3.94539247, 3.94839396, 3.95139545, 3.95439694,
            3.95739843, 3.96039991, 3.9634014, 3.96640289, 3.96940438,
            3.97240587, 3.97540736, 3.97840885, 3.98141034, 3.98441183,
            3.98741332, 3.99041481, 3.99341629, 3.99641778, 3.99941927,
            4.00242076, 4.00542225, 4.00842374, 4.01142523, 4.01442672,
            4.01742821, 4.0204297, 4.02343118, 4.02643267, 4.02943416,
            4.03243565, 4.03543714, 4.03843863, 4.04096009, 4.0429611,
            4.04496211, 4.04696312, 4.04896413, 4.05096514, 4.05296615,
            4.05496716, 4.05696817, 4.05896918, 4.06097019, 4.0629712,
            4.06497221, 4.06697322, 4.06897423, 4.07097524, 4.07297625,
            4.07497727, 4.07697828, 4.07897929, 4.0809803, 4.08298131,
            4.08498232, 4.08698333, 4.08898434, 4.09098535, 4.09298636,
            4.09498737, 4.09698838, 4.09898939, 4.1009904, 4.10299141,
            4.10499242, 4.10699343, 4.10899444, 4.11099545, 4.11299646,
            4.11499747, 4.11699848, 4.11899949, 4.12175087, 4.12525261,
            4.12875434, 4.13225608, 4.13575782, 4.13925955, 4.14276129,
            4.14626303, 4.14976477, 4.1532665, 4.15676824, 4.16026998,
            4.16377172, 4.16727345, 4.17077519, 4.17427693, 4.17777866,
            4.1812804, 4.18478214, 4.18828388, 4.19178561, 4.19528735,
            4.19878909, 4.20229082, 4.20579256, 4.2092943, 4.21279604,
            4.21629777, 4.21979951, 4.22330125, 4.22680298, 4.23030472,
            4.23380646, 4.2373082, 4.24080993, 4.24431167, 4.24781341,
            4.25131515, 4.25481688, 4.25831862, 4.26182037, 4.26532214,
            4.26882391, 4.27232568, 4.27582745, 4.27932921, 4.28283098,
            4.28633275, 4.28983452, 4.29333629, 4.29683806, 4.30033982,
            4.30384159, 4.30734336, 4.31084513, 4.3143469, 4.31784867,
            4.32135043, 4.3248522, 4.32835397, 4.33185574, 4.33535751,
            4.33885928, 4.34236104, 4.34586281, 4.34936458, 4.35286635,
            4.35636812, 4.35986988, 4.36337165, 4.36687342, 4.37037519,
            4.37387696, 4.37737873, 4.38088049, 4.38438226, 4.38788403,
            4.3913858, 4.39488757, 4.39838934, 4.40081047, 4.40231121,
            4.40381195, 4.4053127, 4.40681344, 4.40831419, 4.40981493,
            4.41131568, 4.41281642, 4.41431717, 4.41581791, 4.41731866,
            4.4188194, 4.42032014, 4.42182089, 4.42332163, 4.42482238,
            4.42632312, 4.42782387, 4.42932461, 4.43082536, 4.4323261,
            4.43382685, 4.43532759, 4.43682833, 4.43832908, 4.43982982,
            4.44133057, 4.44283131, 4.44433206, 4.4458328, 4.44733355,
            4.44883429, 4.45033504, 4.45183578, 4.45333652, 4.45483727,
            4.45633801, 4.45783876, 4.4593395, 4.46252076, 4.46702304,
            4.47152531, 4.47602758, 4.48052986, 4.48503213, 4.4895344,
            4.49403668, 4.49853895, 4.50304122, 4.5075435, 4.51204577,
            4.51654804, 4.52105032, 4.52555259, 4.53005486, 4.53455714,
            4.53905941, 4.54356169, 4.54806396, 4.55256623, 4.55706851,
            4.56157078, 4.56607305, 4.57057533, 4.5750776, 4.57957987,
            4.58408215, 4.58858442, 4.59308669, 4.59758897, 4.60209124,
            4.60659351, 4.61109579, 4.61559806, 4.62010033, 4.62460261,
            4.62910488, 4.63360715, 4.63810943, 4.64348224, 4.64948522,
            4.65548819, 4.66149117, 4.66749415, 4.67349713, 4.67950011,
            4.68550308, 4.69150606, 4.69750904, 4.70351202, 4.709515,
            4.71551797, 4.72152095, 4.72752393, 4.73352691, 4.73952989,
            4.74553287, 4.75153584, 4.75753882, 4.7635418, 4.76954478,
            4.77554776, 4.78155073, 4.78755371, 4.79355669, 4.79955967,
            4.80556265, 4.81156562, 4.8175686, 4.82357158, 4.82957456,
            4.83557754, 4.84158051, 4.84758349, 4.85358647, 4.85958945,
            4.86559243, 4.87159541, 4.87759838, 4.88135052, 4.88360164,
            4.88585277, 4.8881039, 4.89035502, 4.89260615, 4.89485728,
            4.8971084, 4.89935953, 4.90161066, 4.90386178, 4.90611291,
            4.90836404, 4.91061516, 4.91286629, 4.91511742, 4.91736854,
            4.91961967, 4.9218708, 4.92412192, 4.92637305, 4.92862418,
            4.93087531, 4.93312643, 4.93537756, 4.93762869, 4.93987981,
            4.94213094, 4.94438207, 4.94663319, 4.94888432, 4.95113545,
            4.95338657, 4.9556377, 4.95788883, 4.96013995, 4.96239108,
            4.96464221, 4.96689333, 4.96914446, 4.97139559, 4.97364671,
            4.97589784, 4.97814897, 4.98040009, 4.98265122, 4.98490235,
            4.98715347, 4.9894046, 4.99165573, 4.99390685, 4.99615798,
            4.99840911, 5.00066023, 5.00291136, 5.00516249, 5.00741362,
            5.00966474, 5.01191587, 5.014167, 5.01641812, 5.01866925,
            5.02092038, 5.0231715, 5.02542263, 5.02767376, 5.02992488,
            5.03217601, 5.03442714, 5.03667826, 5.03892939, 5.04118052,
            5.04343164, 5.04568277, 5.0479339, 5.05018502, 5.05243615,
            5.05468728, 5.0569384, 5.05918953, 5.06192087, 5.06492236,
            5.06792385, 5.07092533, 5.07392682, 5.07692831, 5.0799298,
            5.08293129, 5.08593278, 5.08893427, 5.09193576, 5.09493725,
            5.09793874, 5.10094023, 5.10394171, 5.1069432, 5.10994469,
            5.11294618, 5.11594767, 5.11894916, 5.12195065, 5.12495214,
            5.12795363, 5.13095512, 5.1339566, 5.13695809, 5.13995958,
            5.14296107, 5.14596256, 5.14896405, 5.15196554, 5.15496703,
            5.15796852, 5.16097001, 5.1639715, 5.16697298, 5.16997447,
            5.17297596, 5.17597745, 5.17897894, 5.18528119, 5.19328523,
            5.20128928, 5.20929332, 5.21729736, 5.2253014, 5.23330544,
            5.24130948, 5.24931353, 5.25731757, 5.26532161, 5.27332565,
            5.28132969, 5.28933373, 5.29733778, 5.30534182, 5.31334586,
            5.3213499, 5.32935394, 5.33735799, 5.34536203, 5.35336607,
            5.36137011, 5.36937415, 5.37737819, 5.38538224, 5.39338628,
            5.40139032, 5.40939436, 5.4173984, 5.42540244, 5.43340649,
            5.44141053, 5.44941457, 5.45741861, 5.46542265, 5.47342669,
            5.48143074, 5.48943478, 5.49743882, 5.50289151, 5.50714364,
            5.51139576, 5.51564789, 5.51990002, 5.52415215, 5.52840428,
            5.53265641, 5.53690853, 5.54116066, 5.54541279, 5.54966492,
            5.55391705, 5.55816918, 5.5624213, 5.56667343, 5.57092556,
            5.57517769, 5.57942982, 5.58368195, 5.58793407, 5.5921862,
            5.59643833, 5.60069046, 5.60494259, 5.60919472, 5.61344684,
            5.61769897, 5.6219511, 5.62620323, 5.63045536, 5.63470749,
            5.63895961, 5.64321174, 5.64746387, 5.651716, 5.65596813,
            5.66022026, 5.66447238, 5.66872451, 5.67297664, 5.67722877,
            5.6814809, 5.68573303, 5.68998515, 5.69423728, 5.69848941,
            5.70274154, 5.70699367, 5.7112458, 5.71549792, 5.71975005,
            5.72400218, 5.72825431, 5.73250644, 5.73675857, 5.74101069,
            5.74526282, 5.74951495, 5.75376708, 5.75801921, 5.76227134,
            5.76652346, 5.77077559, 5.77502772, 5.77927985, 5.78353198,
            5.78778411, 5.79203623, 5.79628836, 5.80054049, 5.80479262,
            5.80904475, 5.81329688, 5.817549, 5.82180113, 5.82605326,
            5.83030539, 5.83455752, 5.83880965, 5.84036021, 5.84086046,
            5.84136071, 5.84186096, 5.84236121, 5.84286146, 5.84336171,
            5.84386196, 5.84436221, 5.84486246, 5.84536271, 5.84586296,
            5.84636321, 5.84686346, 5.84736371, 5.84786396, 5.84836421,
            5.84886447, 5.84936472, 5.84986497, 5.85036522, 5.85086547,
            5.85136572, 5.85186597, 5.85236622, 5.85286647, 5.85336672,
            5.85386697, 5.85436722, 5.85486747, 5.85536772, 5.85586797,
            5.85636822, 5.85686847, 5.85736872, 5.85786897, 5.85836922,
            5.85886947, 5.85936972, 5.85986997, 5.86037022, 5.86087047,
            5.86137073, 5.86187098, 5.86237123, 5.86287148, 5.86337173,
            5.86387198, 5.86437223, 5.86487248, 5.86537273, 5.86587298,
            5.86637323, 5.86687348, 5.86737373, 5.86787398, 5.86837423,
            5.86887448, 5.86937473, 5.86987498, 5.87037523, 5.87087548,
            5.87137573, 5.87187598, 5.87237623, 5.87287648, 5.87337673,
            5.87387698, 5.87437724, 5.87487749, 5.87537774, 5.87587799,
            5.87637824, 5.87687849, 5.87737874, 5.87787899, 5.87837924,
            5.87887949, 5.87937974, 5.87987999, 5.88228143, 5.88528292,
            5.88828441, 5.8912859, 5.89428739, 5.89728887, 5.90029036,
            5.90329185, 5.90629334, 5.90929483, 5.91229632, 5.91529781,
            5.9182993, 5.92130079, 5.92430228, 5.92730377, 5.93030525,
            5.93330674, 5.93630823, 5.93930972, 5.94231121, 5.9453127,
            5.94831419, 5.95131568, 5.95431717, 5.95731866, 5.96032014,
            5.96332163, 5.96632312, 5.96932461, 5.9723261, 5.97532759,
            5.97832908, 5.98133057, 5.98433206, 5.98733355, 5.99033504,
            5.99333652, 5.99633801, 5.9993395, 6.00507215, 6.01157537,
            6.0180786, 6.02458183, 6.03108505, 6.03758828, 6.04409151,
            6.05059473, 6.05709796, 6.06360118, 6.07010441, 6.07660764,
            6.08311086, 6.08961409, 6.09611732, 6.10262054, 6.10912377,
            6.11562699, 6.12213022, 6.12863345, 6.13513667, 6.1416399,
            6.14814313, 6.15464635, 6.16114958, 6.1676528, 6.17415603,
            6.18065926, 6.18716248, 6.19366571, 6.20016894, 6.20667216,
            6.21317539, 6.21967861, 6.22618184, 6.23268507, 6.23918829,
            6.24569152, 6.25219475, 6.25869797, 6.26360086, 6.26810313,
            6.27260541, 6.27710768, 6.28160996, 6.28611223, 6.2906145,
            6.29511678, 6.29961905, 6.30412132, 6.3086236, 6.31312587,
            6.31762814, 6.32213042, 6.32663269, 6.33113496, 6.33563724,
            6.34013951, 6.34464178, 6.34914406, 6.35364633, 6.3581486,
            6.36265088, 6.36715315, 6.37165542, 6.3761577, 6.38065997,
            6.38516225, 6.38966452, 6.39416679, 6.39866907, 6.40317134,
            6.40767361, 6.41217589, 6.41667816, 6.42118043, 6.42568271,
            6.43018498, 6.43468725, 6.43918953, 6.44123059, 6.44273133,
            6.44423208, 6.44573282, 6.44723357, 6.44873431, 6.45023506,
            6.4517358, 6.45323655, 6.45473729, 6.45623803, 6.45773878,
            6.45923952, 6.46074027, 6.46224101, 6.46374176, 6.4652425,
            6.46674325, 6.46824399, 6.46974474, 6.47124548, 6.47274622,
            6.47424697, 6.47574771, 6.47724846, 6.4787492, 6.48024995,
            6.48175069, 6.48325144, 6.48475218, 6.48625292, 6.48775367,
            6.48925441, 6.49075516, 6.4922559, 6.49375665, 6.49525739,
            6.49675814, 6.49825888, 6.49975963, 6.5046214, 6.51012418,
            6.51562696, 6.52112973, 6.52663251, 6.53213529, 6.53763807,
            6.54314085, 6.54864363, 6.55414641, 6.55964918, 6.56515196,
            6.57065474, 6.57615752, 6.5816603, 6.58716308, 6.59266586,
            6.59816864, 6.60367141, 6.60917419, 6.61467697, 6.62017975,
            6.62568253, 6.63118531, 6.63668809, 6.64219087, 6.64769364,
            6.65319642, 6.6586992, 6.66420198, 6.66970476, 6.67520754,
            6.68071032, 6.68621309, 6.69171587, 6.69721865, 6.70272143,
            6.70822421, 6.71372699, 6.71922977, 6.72430228, 6.72930476,
            6.73430724, 6.73930972, 6.7443122, 6.74931468, 6.75431717,
            6.75931965, 6.76432213, 6.76932461, 6.77432709, 6.77932958,
            6.78433206, 6.78933454, 6.79433702, 6.7993395, 6.80434198,
            6.80934447, 6.81434695, 6.81934943, 6.82435191, 6.82935439,
            6.83435687, 6.83935936, 6.84436184, 6.84936432, 6.8543668,
            6.85936928, 6.86437176, 6.86937425, 6.87437673, 6.87937921,
            6.88438169, 6.88938417, 6.89438666, 6.89938914, 6.90439162,
            6.9093941, 6.91439658, 6.91939906, 6.92264095, 6.92564247,
            6.92864398, 6.9316455, 6.93464701, 6.93764853, 6.94065004,
            6.94365156, 6.94665308, 6.94965459, 6.95265611, 6.95565762,
            6.95865914, 6.96166065, 6.96466217, 6.96766369, 6.9706652,
            6.97366672, 6.97666823, 6.97966975, 6.98267126, 6.98567278,
            6.9886743, 6.99167581, 6.99467733, 6.99767884, 7.00068036,
            7.00368187, 7.00668339, 7.0096849, 7.01268642, 7.01568794,
            7.01868945, 7.02169097, 7.02469248, 7.027694, 7.03069551,
            7.03369703, 7.03669855, 7.03970006, 7.04315181, 7.04665355,
            7.05015529, 7.05365702, 7.05715876, 7.0606605, 7.06416224,
            7.06766397, 7.07116571, 7.07466745, 7.07816918, 7.08167092,
            7.08517266, 7.0886744, 7.09217613, 7.09567787, 7.09917961,
            7.10268134, 7.10618308, 7.10968482, 7.11318656, 7.11668829,
            7.12019003, 7.12369177, 7.1271935, 7.13069524, 7.13419698,
            7.13769872, 7.14120045, 7.14470219, 7.14820393, 7.15170567,
            7.1552074, 7.15870914, 7.16221088, 7.16571261, 7.16921435,
            7.17271609, 7.17621783, 7.17971956, 7.18414167, 7.18864391,
            7.19314614, 7.19764837, 7.20215061, 7.20665284, 7.21115507,
            7.21565731, 7.22015954, 7.22466177, 7.22916401, 7.23366624,
            7.23816847, 7.24267071, 7.24717294, 7.25167518, 7.25617741,
            7.26067964, 7.26518188, 7.26968411, 7.27418634, 7.27868858,
            7.28319081, 7.28769304, 7.29219528, 7.29669751, 7.30119974,
            7.30570198, 7.31020421, 7.31470645, 7.31920868, 7.32371091,
            7.32821315, 7.33271538, 7.33721761, 7.34171985, 7.34622208,
            7.35072431, 7.35522655, 7.35972878, 7.36188047, 7.36388148,
            7.36588249, 7.3678835, 7.36988451, 7.37188552, 7.37388653,
            7.37588754, 7.37788855, 7.37988956, 7.38189057, 7.38389158,
            7.38589259, 7.3878936, 7.38989461, 7.39189562, 7.39389663,
            7.39589764, 7.39789866, 7.39989967, 7.40190068, 7.40390169,
            7.4059027, 7.40790371, 7.40990472, 7.41190573, 7.41390674,
            7.41590775, 7.41790876, 7.41990977, 7.42191078, 7.42391179,
            7.4259128, 7.42791381, 7.42991482, 7.43191583, 7.43391684,
            7.43591785, 7.43791886, 7.43991987, 7.44336152, 7.44686326,
            7.45036499, 7.45386673, 7.45736847, 7.4608702, 7.46437194,
            7.46787368, 7.47137542, 7.47487715, 7.47837889, 7.48188063,
            7.48538237, 7.4888841, 7.49238584, 7.49588758, 7.49938931,
            7.50289105, 7.50639279, 7.50989453, 7.51339626, 7.516898,
            7.52039974, 7.52390147, 7.52740321, 7.53090495, 7.53440669,
            7.53790842, 7.54141016, 7.5449119, 7.54841364, 7.55191537,
            7.55541711, 7.55891885, 7.56242058, 7.56592232, 7.56942406,
            7.5729258, 7.57642753, 7.57992927, 7.58343101, 7.58693274,
            7.59043448, 7.59393622, 7.59743796, 7.60093969, 7.60444143,
            7.60794317, 7.6114449, 7.61494664, 7.61844838, 7.62195012,
            7.62545185, 7.62895359, 7.63245533, 7.63595707, 7.6394588,
            7.64296054, 7.64646228, 7.64996401, 7.65346575, 7.65696749,
            7.66046923, 7.66397096, 7.6674727, 7.67097444, 7.67447617,
            7.67797791, 7.68147965, 7.68498139, 7.68848312, 7.69198486,
            7.6954866, 7.69898834, 7.70249007, 7.70599181, 7.70949355,
            7.71299528, 7.71649702, 7.71999876
        ]),
        'y':
        np.array([
            0.00000000e+00, 2.82072436e-07, 5.64144872e-07, 8.46217309e-07,
            1.12828974e-06, 1.41036218e-06, 1.69243462e-06, 1.97450705e-06,
            2.25657949e-06, 2.53865193e-06, 2.82072436e-06, 3.10279680e-06,
            3.38486923e-06, 3.66694167e-06, 3.94901411e-06, 4.23108654e-06,
            4.51315898e-06, 4.79523142e-06, 5.07730385e-06, 5.35937629e-06,
            5.64144872e-06, 5.92352116e-06, 6.20559360e-06, 6.48766603e-06,
            6.76973847e-06, 7.05181091e-06, 7.33388334e-06, 7.61595578e-06,
            7.89802821e-06, 8.18010065e-06, 8.46217309e-06, 8.74424552e-06,
            9.02631796e-06, 9.30839040e-06, 9.59046283e-06, 9.87253527e-06,
            1.01546077e-05, 1.04366801e-05, 1.07187526e-05, 1.10008250e-05,
            1.12828974e-05, 1.15649699e-05, 1.18470423e-05, 1.21291148e-05,
            1.24111872e-05, 1.26932596e-05, 1.29753321e-05, 1.32574045e-05,
            1.35394769e-05, 1.38215494e-05, 1.41036218e-05, 1.43856942e-05,
            1.46677667e-05, 1.49498391e-05, 1.52319116e-05, 1.55139840e-05,
            1.57960564e-05, 1.60781289e-05, 1.63602013e-05, 1.66422737e-05,
            1.69243462e-05, 1.72064186e-05, 1.74884910e-05, 1.77705635e-05,
            1.80526359e-05, 1.83347084e-05, 1.86167808e-05, 1.88988532e-05,
            1.91809257e-05, 1.94629981e-05, 1.97450705e-05, 2.00271430e-05,
            2.03092154e-05, 2.05912878e-05, 2.08733603e-05, 2.11554327e-05,
            2.14375052e-05, 2.17195776e-05, 2.20016500e-05, 2.22837225e-05,
            2.25657949e-05, 2.28478673e-05, 2.31299398e-05, 2.34120122e-05,
            2.36940846e-05, 2.39761571e-05, 2.42582295e-05, 2.45403020e-05,
            2.48223744e-05, 2.51044468e-05, 2.53865193e-05, 2.56685917e-05,
            2.59506641e-05, 2.62327366e-05, 2.65148090e-05, 2.67968814e-05,
            2.70789539e-05, 2.73610263e-05, 2.76430987e-05, 2.79251712e-05,
            2.82072436e-05, 2.84893161e-05, 2.87713885e-05, 2.90534609e-05,
            2.93355334e-05, 2.96176058e-05, 2.98996782e-05, 3.01817507e-05,
            3.04638231e-05, 3.07458955e-05, 3.10279680e-05, 3.13100404e-05,
            3.15921129e-05, 3.18741853e-05, 3.21562577e-05, 3.24383302e-05,
            3.27204026e-05, 3.30024750e-05, 3.32845475e-05, 3.35666199e-05,
            3.38486923e-05, 3.41307648e-05, 3.44128372e-05, 3.46949097e-05,
            3.49769821e-05, 3.52590545e-05, 3.55411270e-05, 3.58231994e-05,
            3.61052718e-05, 3.63873443e-05, 3.66694167e-05, 3.69514891e-05,
            3.72335616e-05, 3.75156340e-05, 3.77977065e-05, 3.80797789e-05,
            3.83618513e-05, 3.86439238e-05, 3.89259962e-05, 3.92080686e-05,
            3.94901411e-05, 3.97722135e-05, 4.00542859e-05, 4.03363584e-05,
            4.06184308e-05, 4.09005033e-05, 4.11825757e-05, 4.14646481e-05,
            4.17467206e-05, 4.20287930e-05, 4.23108654e-05, 4.25929379e-05,
            4.28750103e-05, 4.31570827e-05, 4.34391552e-05, 4.37212276e-05,
            4.40033001e-05, 4.42853725e-05, 4.45674449e-05, 4.48495174e-05,
            4.51315898e-05, 4.54136622e-05, 4.56957347e-05, 4.59778071e-05,
            4.62598795e-05, 4.65419520e-05, 4.68240244e-05, 4.71060968e-05,
            4.73881693e-05, 4.76702417e-05, 4.79523142e-05, 4.82343866e-05,
            4.85164590e-05, 4.87985315e-05, 4.90806039e-05, 4.93626763e-05,
            4.96447488e-05, 4.99268212e-05, 5.02088936e-05, 5.04909661e-05,
            5.07730385e-05, 5.10551110e-05, 5.13371834e-05, 5.16192558e-05,
            5.19013283e-05, 5.21834007e-05, 5.24654731e-05, 5.27475456e-05,
            5.30296180e-05, 5.33116904e-05, 5.35937629e-05, 5.38758353e-05,
            5.41579078e-05, 5.44399802e-05, 5.47220526e-05, 5.50041251e-05,
            5.52861975e-05, 5.55682699e-05, 5.58503424e-05, 5.61324148e-05,
            5.64144872e-05, 5.66965597e-05, 5.69786321e-05, 5.72607046e-05,
            5.75427770e-05, 5.78248494e-05, 5.81069219e-05, 5.83889943e-05,
            5.86710667e-05, 5.89531392e-05, 5.92352116e-05, 5.95172840e-05,
            5.97993565e-05, 6.00814289e-05, 6.03635014e-05, 6.06455738e-05,
            6.09276462e-05, 6.12097187e-05, 6.14917911e-05, 6.17738635e-05,
            6.20559360e-05, 6.23380084e-05, 6.26200808e-05, 6.29021533e-05,
            6.31842257e-05, 6.34662981e-05, 6.37483706e-05, 6.40304430e-05,
            6.43125155e-05, 6.45945879e-05, 6.48766603e-05, 6.51587328e-05,
            6.54408052e-05, 6.57228776e-05, 6.60049501e-05, 6.62870225e-05,
            6.65690949e-05, 6.68511674e-05, 6.71332398e-05, 6.74153123e-05,
            6.76973847e-05, 6.79794571e-05, 6.82615296e-05, 6.85436020e-05,
            6.88256744e-05, 6.91077469e-05, 6.93898193e-05, 6.96718917e-05,
            6.99539642e-05, 7.02360366e-05, 7.05181091e-05, 7.08001815e-05,
            7.10822539e-05, 7.13643264e-05, 7.16463988e-05, 7.19284712e-05,
            7.22105437e-05, 7.24926161e-05, 7.27746885e-05, 7.30567610e-05,
            7.33388334e-05, 7.36209059e-05, 7.39029783e-05, 7.41850507e-05,
            7.44671232e-05, 7.47491956e-05, 7.50312680e-05, 7.53133405e-05,
            7.55954129e-05, 7.58774853e-05, 7.61595578e-05, 7.64416302e-05,
            7.67237027e-05, 7.70057751e-05, 7.72878475e-05, 7.75699200e-05,
            7.78519924e-05, 7.81340648e-05, 7.84161373e-05, 7.86982097e-05,
            7.89802821e-05, 7.92623546e-05, 7.95444270e-05, 7.98264994e-05,
            8.01085719e-05, 8.03906443e-05, 8.06727168e-05, 8.09547892e-05,
            8.12368616e-05, 8.15189341e-05, 8.18010065e-05, 8.20830789e-05,
            8.23651514e-05, 8.26472238e-05, 8.29292962e-05, 8.32113687e-05,
            8.34934411e-05, 8.37755136e-05, 8.40575860e-05, 8.43396584e-05,
            8.46217309e-05, 8.49038033e-05, 8.51858757e-05, 8.54679482e-05,
            8.57500206e-05, 8.60320930e-05, 8.63141655e-05, 8.65962379e-05,
            8.68783104e-05, 8.71603828e-05, 8.74424552e-05, 8.77245277e-05,
            8.80066001e-05, 8.82886725e-05, 8.85707450e-05, 8.88528174e-05,
            8.91348898e-05, 8.94169623e-05, 8.96990347e-05, 8.99811072e-05,
            9.02631796e-05, 9.05452520e-05, 9.08273245e-05, 9.11093969e-05,
            9.13914693e-05, 9.16735418e-05, 9.19556142e-05, 9.22376866e-05,
            9.25197591e-05, 9.28018315e-05, 9.30839040e-05, 9.33659764e-05,
            9.36480488e-05, 9.39301213e-05, 9.42121937e-05, 9.44942661e-05,
            9.47763386e-05, 9.50584110e-05, 9.53404834e-05, 9.56225559e-05,
            9.59046283e-05, 9.61867008e-05, 9.64687732e-05, 9.67508456e-05,
            9.70329181e-05, 9.73149905e-05, 9.75970629e-05, 9.78791354e-05,
            9.81612078e-05, 9.84432802e-05, 9.87253527e-05, 9.90074251e-05,
            9.92894975e-05, 9.95715700e-05, 9.98536424e-05, 1.00135715e-04,
            1.00417787e-04, 1.00699860e-04, 1.00981932e-04, 1.01264005e-04,
            1.01546077e-04, 1.01828149e-04, 1.02110222e-04, 1.02392294e-04,
            1.02674367e-04, 1.02956439e-04, 1.03238512e-04, 1.03520584e-04,
            1.03802657e-04, 1.04084729e-04, 1.04366801e-04, 1.04648874e-04,
            1.04930946e-04, 1.05213019e-04, 1.05495091e-04, 1.05777164e-04,
            1.06059236e-04, 1.06341308e-04, 1.06623381e-04, 1.06905453e-04,
            1.07187526e-04, 1.07469598e-04, 1.07751671e-04, 1.08033743e-04,
            1.08315816e-04, 1.08597888e-04, 1.08879960e-04, 1.09162033e-04,
            1.09444105e-04, 1.09726178e-04, 1.10008250e-04, 1.10290323e-04,
            1.10572395e-04, 1.10854467e-04, 1.11136540e-04, 1.11418612e-04,
            1.11700685e-04, 1.11982757e-04, 1.12264830e-04, 1.12546902e-04,
            1.12828974e-04, 1.13111047e-04, 1.13393119e-04, 1.13675192e-04,
            1.13957264e-04, 1.14239337e-04, 1.14521409e-04, 1.14803482e-04,
            1.15085554e-04, 1.15367626e-04, 1.15649699e-04, 1.15931771e-04,
            1.16213844e-04, 1.16495916e-04, 1.16777989e-04, 1.17060061e-04,
            1.17342133e-04, 1.17624206e-04, 1.17906278e-04, 1.18188351e-04,
            1.18470423e-04, 1.18752496e-04, 1.19034568e-04, 1.19316641e-04,
            1.19598713e-04, 1.19880785e-04, 1.20162858e-04, 1.20444930e-04,
            1.20727003e-04, 1.21009075e-04, 1.21291148e-04, 1.21573220e-04,
            1.21855292e-04, 1.22137365e-04, 1.22419437e-04, 1.22701510e-04,
            1.22983582e-04, 1.23265655e-04, 1.23547727e-04, 1.23829799e-04,
            1.24111872e-04, 1.24393944e-04, 1.24676017e-04, 1.24958089e-04,
            1.25240162e-04, 1.25522234e-04, 1.25804307e-04, 1.26086379e-04,
            1.26368451e-04, 1.26650524e-04, 1.26932596e-04, 1.27214669e-04,
            1.27496741e-04, 1.27778814e-04, 1.28060886e-04, 1.28342958e-04,
            1.28625031e-04, 1.28907103e-04, 1.29189176e-04, 1.29471248e-04,
            1.29753321e-04, 1.30035393e-04, 1.30317466e-04, 1.30599538e-04,
            1.30881610e-04, 1.31163683e-04, 1.31445755e-04, 1.31727828e-04,
            1.32009900e-04, 1.32291973e-04, 1.32574045e-04, 1.32856117e-04,
            1.33138190e-04, 1.33420262e-04, 1.33702335e-04, 1.33984407e-04,
            1.34266480e-04, 1.34548552e-04, 1.34830625e-04, 1.35112697e-04,
            1.35394769e-04, 1.35676842e-04, 1.35958914e-04, 1.36240987e-04,
            1.36523059e-04, 1.36805132e-04, 1.37087204e-04, 1.37369276e-04,
            1.37651349e-04, 1.37933421e-04, 1.38215494e-04, 1.38497566e-04,
            1.38779639e-04, 1.39061711e-04, 1.39343783e-04, 1.39625856e-04,
            1.39907928e-04, 1.40190001e-04, 1.40472073e-04, 1.40754146e-04,
            1.41036218e-04, 1.41318291e-04, 1.41600363e-04, 1.41882435e-04,
            1.42164508e-04, 1.42446580e-04, 1.42728653e-04, 1.43010725e-04,
            1.43292798e-04, 1.43574870e-04, 1.43856942e-04, 1.44139015e-04,
            1.44421087e-04, 1.44703160e-04, 1.44985232e-04, 1.45267305e-04,
            1.45549377e-04, 1.45831450e-04, 1.46113522e-04, 1.46395594e-04,
            1.46677667e-04, 1.46959739e-04, 1.47241812e-04, 1.47523884e-04,
            1.47805957e-04, 1.48088029e-04, 1.48370101e-04, 1.48652174e-04,
            1.48934246e-04, 1.49216319e-04, 1.49498391e-04, 1.49780464e-04,
            1.50062536e-04, 1.50344609e-04, 1.50626681e-04, 1.50908753e-04,
            1.51190826e-04, 1.51472898e-04, 1.51754971e-04, 1.52037043e-04,
            1.52319116e-04, 1.52601188e-04, 1.52883260e-04, 1.53165333e-04,
            1.53447405e-04, 1.53729478e-04, 1.54011550e-04, 1.54293623e-04,
            1.54575695e-04, 1.54857767e-04, 1.55139840e-04, 1.55421912e-04,
            1.55703985e-04, 1.55986057e-04, 1.56268130e-04, 1.56550202e-04,
            1.56832275e-04, 1.57114347e-04, 1.57396419e-04, 1.57678492e-04,
            1.57960564e-04, 1.58242637e-04, 1.58524709e-04, 1.58806782e-04,
            1.59088854e-04, 1.59370926e-04, 1.59652999e-04, 1.59935071e-04,
            1.60217144e-04, 1.60499216e-04, 1.60781289e-04, 1.61063361e-04,
            1.61345434e-04, 1.61627506e-04, 1.61909578e-04, 1.62191651e-04,
            1.62473723e-04, 1.62755796e-04, 1.63037868e-04, 1.63319941e-04,
            1.63602013e-04, 1.63884085e-04, 1.64166158e-04, 1.64448230e-04,
            1.64730303e-04, 1.65012375e-04, 1.65294448e-04, 1.65576520e-04,
            1.65858592e-04, 1.66140665e-04, 1.66422737e-04, 1.66704810e-04,
            1.66986882e-04, 1.67268955e-04, 1.67551027e-04, 1.67833100e-04,
            1.68115172e-04, 1.68397244e-04, 1.68679317e-04, 1.68961389e-04,
            1.69243462e-04, 1.69525534e-04, 1.69807607e-04, 1.70089679e-04,
            1.70371751e-04, 1.70653824e-04, 1.70935896e-04, 1.71217969e-04,
            1.71500041e-04, 1.71782114e-04, 1.72064186e-04, 1.72346259e-04,
            1.72628331e-04, 1.72910403e-04, 1.73192476e-04, 1.73474548e-04,
            1.73756621e-04, 1.74038693e-04, 1.74320766e-04, 1.74602838e-04,
            1.74884910e-04, 1.75166983e-04, 1.75449055e-04, 1.75731128e-04,
            1.76013200e-04, 1.76295273e-04, 1.76577345e-04, 1.76859418e-04,
            1.77141490e-04, 1.77423562e-04, 1.77705635e-04, 1.77987707e-04,
            1.78269780e-04, 1.78551852e-04, 1.78833925e-04, 1.79115997e-04,
            1.79398069e-04, 1.79680142e-04, 1.79962214e-04, 1.80244287e-04,
            1.80526359e-04, 1.80808432e-04, 1.81090504e-04, 1.81372576e-04,
            1.81654649e-04, 1.81936721e-04, 1.82218794e-04, 1.82500866e-04,
            1.82782939e-04, 1.83065011e-04, 1.83347084e-04, 1.83629156e-04,
            1.83911228e-04, 1.84193301e-04, 1.84475373e-04, 1.84757446e-04,
            1.85039518e-04, 1.85321591e-04, 1.85603663e-04, 1.85885735e-04,
            1.86167808e-04, 1.86449880e-04, 1.86731953e-04, 1.87014025e-04,
            1.87296098e-04, 1.87578170e-04, 1.87860243e-04, 1.88142315e-04,
            1.88424387e-04, 1.88706460e-04, 1.88988532e-04, 1.89270605e-04,
            1.89552677e-04, 1.89834750e-04, 1.90116822e-04, 1.90398894e-04,
            1.90680967e-04, 1.90963039e-04, 1.91245112e-04, 1.91527184e-04,
            1.91809257e-04, 1.92091329e-04, 1.92373402e-04, 1.92655474e-04,
            1.92937546e-04, 1.93219619e-04, 1.93501691e-04, 1.93783764e-04,
            1.94065836e-04, 1.94347909e-04, 1.94629981e-04, 1.94912053e-04,
            1.95194126e-04, 1.95476198e-04, 1.95758271e-04, 1.96040343e-04,
            1.96322416e-04, 1.96604488e-04, 1.96886560e-04, 1.97168633e-04,
            1.97450705e-04, 1.97732778e-04, 1.98014850e-04, 1.98296923e-04,
            1.98578995e-04, 1.98861068e-04, 1.99143140e-04, 1.99425212e-04,
            1.99707285e-04, 1.99989357e-04, 2.00271430e-04, 2.00553502e-04,
            2.00835575e-04, 2.01117647e-04, 2.01399719e-04, 2.01681792e-04,
            2.01963864e-04, 2.02245937e-04, 2.02528009e-04, 2.02810082e-04,
            2.03092154e-04, 2.03374227e-04, 2.03656299e-04, 2.03938371e-04,
            2.04220444e-04, 2.04502516e-04, 2.04784589e-04, 2.05066661e-04,
            2.05348734e-04, 2.05630806e-04, 2.05912878e-04, 2.06194951e-04,
            2.06477023e-04, 2.06759096e-04, 2.07041168e-04, 2.07323241e-04,
            2.07605313e-04, 2.07887385e-04, 2.08169458e-04, 2.08451530e-04,
            2.08733603e-04, 2.09015675e-04, 2.09297748e-04, 2.09579820e-04,
            2.09861893e-04, 2.10143965e-04, 2.10426037e-04, 2.10708110e-04,
            2.10990182e-04, 2.11272255e-04, 2.11554327e-04, 2.11836400e-04,
            2.12118472e-04, 2.12400544e-04, 2.12682617e-04, 2.12964689e-04,
            2.13246762e-04, 2.13528834e-04, 2.13810907e-04, 2.14092979e-04,
            2.14375052e-04, 2.14657124e-04, 2.14939196e-04, 2.15221269e-04,
            2.15503341e-04, 2.15785414e-04, 2.16067486e-04, 2.16349559e-04,
            2.16631631e-04, 2.16913703e-04, 2.17195776e-04, 2.17477848e-04,
            2.17759921e-04, 2.18041993e-04, 2.18324066e-04, 2.18606138e-04,
            2.18888211e-04, 2.19170283e-04, 2.19452355e-04, 2.19734428e-04,
            2.20016500e-04, 2.20298573e-04, 2.20580645e-04, 2.20862718e-04,
            2.21144790e-04, 2.21426862e-04, 2.21708935e-04, 2.21991007e-04,
            2.22273080e-04, 2.22555152e-04, 2.22837225e-04, 2.23119297e-04,
            2.23401369e-04, 2.23683442e-04, 2.23965514e-04, 2.24247587e-04,
            2.24529659e-04, 2.24811732e-04, 2.25093804e-04, 2.25375877e-04,
            2.25657949e-04, 2.25940021e-04, 2.26222094e-04, 2.26504166e-04,
            2.26786239e-04, 2.27068311e-04, 2.27350384e-04, 2.27632456e-04,
            2.27914528e-04, 2.28196601e-04, 2.28478673e-04, 2.28760746e-04,
            2.29042818e-04, 2.29324891e-04, 2.29606963e-04, 2.29889036e-04,
            2.30171108e-04, 2.30453180e-04, 2.30735253e-04, 2.31017325e-04,
            2.31299398e-04, 2.31581470e-04, 2.31863543e-04, 2.32145615e-04,
            2.32427687e-04, 2.32709760e-04, 2.32991832e-04, 2.33273905e-04,
            2.33555977e-04, 2.33838050e-04, 2.34120122e-04, 2.34402194e-04,
            2.34684267e-04, 2.34966339e-04, 2.35248412e-04, 2.35530484e-04,
            2.35812557e-04, 2.36094629e-04, 2.36376702e-04, 2.36658774e-04,
            2.36940846e-04, 2.37222919e-04, 2.37504991e-04, 2.37787064e-04,
            2.38069136e-04, 2.38351209e-04, 2.38633281e-04, 2.38915353e-04,
            2.39197426e-04, 2.39479498e-04, 2.39761571e-04, 2.40043643e-04,
            2.40325716e-04, 2.40607788e-04, 2.40889861e-04, 2.41171933e-04,
            2.41454005e-04, 2.41736078e-04, 2.42018150e-04, 2.42300223e-04,
            2.42582295e-04, 2.42864368e-04, 2.43146440e-04, 2.43428512e-04,
            2.43710585e-04, 2.43992657e-04, 2.44274730e-04, 2.44556802e-04,
            2.44838875e-04, 2.45120947e-04, 2.45403020e-04, 2.45685092e-04,
            2.45967164e-04, 2.46249237e-04, 2.46531309e-04, 2.46813382e-04,
            2.47095454e-04, 2.47377527e-04, 2.47659599e-04, 2.47941671e-04,
            2.48223744e-04, 2.48505816e-04, 2.48787889e-04, 2.49069961e-04,
            2.49352034e-04, 2.49634106e-04, 2.49916178e-04, 2.50198251e-04,
            2.50480323e-04, 2.50762396e-04, 2.51044468e-04, 2.51326541e-04,
            2.51608613e-04, 2.51890686e-04, 2.52172758e-04, 2.52454830e-04,
            2.52736903e-04, 2.53018975e-04, 2.53301048e-04, 2.53583120e-04,
            2.53865193e-04, 2.54147265e-04, 2.54429337e-04, 2.54711410e-04,
            2.54993482e-04, 2.55275555e-04, 2.55557627e-04, 2.55839700e-04,
            2.56121772e-04, 2.56403845e-04, 2.56685917e-04, 2.56967989e-04,
            2.57250062e-04, 2.57532134e-04, 2.57814207e-04, 2.58096279e-04,
            2.58378352e-04, 2.58660424e-04, 2.58942496e-04, 2.59224569e-04,
            2.59506641e-04, 2.59788714e-04, 2.60070786e-04, 2.60352859e-04,
            2.60634931e-04, 2.60917004e-04, 2.61199076e-04, 2.61481148e-04,
            2.61763221e-04, 2.62045293e-04, 2.62327366e-04, 2.62609438e-04,
            2.62891511e-04, 2.63173583e-04, 2.63455655e-04, 2.63737728e-04,
            2.64019800e-04, 2.64301873e-04, 2.64583945e-04, 2.64866018e-04,
            2.65148090e-04, 2.65430162e-04, 2.65712235e-04, 2.65994307e-04,
            2.66276380e-04, 2.66558452e-04, 2.66840525e-04, 2.67122597e-04,
            2.67404670e-04, 2.67686742e-04, 2.67968814e-04, 2.68250887e-04,
            2.68532959e-04, 2.68815032e-04, 2.69097104e-04, 2.69379177e-04,
            2.69661249e-04, 2.69943321e-04, 2.70225394e-04, 2.70507466e-04,
            2.70789539e-04, 2.71071611e-04, 2.71353684e-04, 2.71635756e-04,
            2.71917829e-04, 2.72199901e-04, 2.72481973e-04, 2.72764046e-04,
            2.73046118e-04, 2.73328191e-04, 2.73610263e-04, 2.73892336e-04,
            2.74174408e-04, 2.74456480e-04, 2.74738553e-04, 2.75020625e-04,
            2.75302698e-04, 2.75584770e-04, 2.75866843e-04, 2.76148915e-04,
            2.76430987e-04, 2.76713060e-04, 2.76995132e-04, 2.77277205e-04,
            2.77559277e-04, 2.77841350e-04, 2.78123422e-04, 2.78405495e-04,
            2.78687567e-04, 2.78969639e-04, 2.79251712e-04, 2.79533784e-04,
            2.79815857e-04, 2.80097929e-04, 2.80380002e-04, 2.80662074e-04,
            2.80944146e-04, 2.81226219e-04, 2.81508291e-04, 2.81790364e-04,
            2.82072436e-04, 2.82354509e-04, 2.82636581e-04, 2.82918654e-04,
            2.83200726e-04, 2.83482798e-04, 2.83764871e-04, 2.84046943e-04,
            2.84329016e-04, 2.84611088e-04, 2.84893161e-04, 2.85175233e-04,
            2.85457305e-04, 2.85739378e-04, 2.86021450e-04, 2.86303523e-04,
            2.86585595e-04, 2.86867668e-04, 2.87149740e-04, 2.87431813e-04,
            2.87713885e-04, 2.87995957e-04, 2.88278030e-04, 2.88560102e-04,
            2.88842175e-04, 2.89124247e-04, 2.89406320e-04, 2.89688392e-04,
            2.89970464e-04, 2.90252537e-04, 2.90534609e-04, 2.90816682e-04,
            2.91098754e-04, 2.91380827e-04, 2.91662899e-04, 2.91944971e-04,
            2.92227044e-04, 2.92509116e-04, 2.92791189e-04, 2.93073261e-04,
            2.93355334e-04, 2.93637406e-04, 2.93919479e-04, 2.94201551e-04,
            2.94483623e-04, 2.94765696e-04, 2.95047768e-04, 2.95329841e-04,
            2.95611913e-04, 2.95893986e-04, 2.96176058e-04, 2.96458130e-04,
            2.96740203e-04, 2.97022275e-04, 2.97304348e-04, 2.97586420e-04,
            2.97868493e-04, 2.98150565e-04, 2.98432638e-04, 2.98714710e-04,
            2.98996782e-04, 2.99278855e-04, 2.99560927e-04, 2.99843000e-04,
            3.00125072e-04, 3.00407145e-04, 3.00689217e-04, 3.00971289e-04,
            3.01253362e-04, 3.01535434e-04, 3.01817507e-04, 3.02099579e-04,
            3.02381652e-04, 3.02663724e-04, 3.02945796e-04, 3.03227869e-04,
            3.03509941e-04, 3.03792014e-04, 3.04074086e-04, 3.04356159e-04,
            3.04638231e-04, 3.04920304e-04, 3.05202376e-04, 3.05484448e-04,
            3.05766521e-04, 3.06048593e-04, 3.06330666e-04, 3.06612738e-04,
            3.06894811e-04, 3.07176883e-04, 3.07458955e-04, 3.07741028e-04,
            3.08023100e-04, 3.08305173e-04, 3.08587245e-04, 3.08869318e-04,
            3.09151390e-04, 3.09433463e-04, 3.09715535e-04, 3.09997607e-04,
            3.10279680e-04, 3.10561752e-04, 3.10843825e-04, 3.11125897e-04,
            3.11407970e-04, 3.11690042e-04, 3.11972114e-04, 3.12254187e-04,
            3.12536259e-04, 3.12818332e-04, 3.13100404e-04, 3.13382477e-04,
            3.13664549e-04, 3.13946622e-04, 3.14228694e-04, 3.14510766e-04,
            3.14792839e-04, 3.15074911e-04, 3.15356984e-04, 3.15639056e-04,
            3.15921129e-04, 3.16203201e-04, 3.16485273e-04, 3.16767346e-04,
            3.17049418e-04, 3.17331491e-04, 3.17613563e-04, 3.17895636e-04,
            3.18177708e-04, 3.18459780e-04, 3.18741853e-04, 3.19023925e-04,
            3.19305998e-04, 3.19588070e-04, 3.19870143e-04, 3.20152215e-04,
            3.20434288e-04, 3.20716360e-04, 3.20998432e-04, 3.21280505e-04,
            3.21562577e-04, 3.21844650e-04, 3.22126722e-04, 3.22408795e-04,
            3.22690867e-04, 3.22972939e-04, 3.23255012e-04, 3.23537084e-04,
            3.23819157e-04, 3.24101229e-04, 3.24383302e-04, 3.24665374e-04,
            3.24947447e-04, 3.25229519e-04, 3.25511591e-04, 3.25793664e-04,
            3.26075736e-04, 3.26357809e-04, 3.26639881e-04, 3.26921954e-04,
            3.27204026e-04, 3.27486098e-04, 3.27768171e-04, 3.28050243e-04,
            3.28332316e-04, 3.28614388e-04, 3.28896461e-04, 3.29178533e-04,
            3.29460606e-04, 3.29742678e-04, 3.30024750e-04, 3.30306823e-04,
            3.30588895e-04, 3.30870968e-04, 3.31153040e-04, 3.31435113e-04,
            3.31717185e-04, 3.31999257e-04, 3.32281330e-04, 3.32563402e-04,
            3.32845475e-04, 3.33127547e-04, 3.33409620e-04, 3.33691692e-04,
            3.33973764e-04, 3.34255837e-04, 3.34537909e-04, 3.34819982e-04,
            3.35102054e-04, 3.35384127e-04, 3.35666199e-04, 3.35948272e-04,
            3.36230344e-04, 3.36512416e-04, 3.36794489e-04, 3.37076561e-04,
            3.37358634e-04, 3.37640706e-04, 3.37922779e-04, 3.38204851e-04,
            3.38486923e-04, 3.38768996e-04, 3.39051068e-04, 3.39333141e-04,
            3.39615213e-04, 3.39897286e-04, 3.40179358e-04, 3.40461431e-04,
            3.40743503e-04, 3.41025575e-04, 3.41307648e-04, 3.41589720e-04,
            3.41871793e-04, 3.42153865e-04, 3.42435938e-04, 3.42718010e-04,
            3.43000082e-04, 3.43282155e-04, 3.43564227e-04, 3.43846300e-04,
            3.44128372e-04, 3.44410445e-04, 3.44692517e-04, 3.44974589e-04,
            3.45256662e-04, 3.45538734e-04, 3.45820807e-04, 3.46102879e-04,
            3.46384952e-04, 3.46667024e-04, 3.46949097e-04, 3.47231169e-04,
            3.47513241e-04, 3.47795314e-04, 3.48077386e-04, 3.48359459e-04,
            3.48641531e-04, 3.48923604e-04, 3.49205676e-04, 3.49487748e-04,
            3.49769821e-04, 3.50051893e-04, 3.50333966e-04, 3.50616038e-04,
            3.50898111e-04, 3.51180183e-04, 3.51462256e-04, 3.51744328e-04,
            3.52026400e-04, 3.52308473e-04, 3.52590545e-04, 3.52872618e-04,
            3.53154690e-04, 3.53436763e-04, 3.53718835e-04, 3.54000907e-04,
            3.54282980e-04, 3.54565052e-04, 3.54847125e-04, 3.55129197e-04,
            3.55411270e-04, 3.55693342e-04, 3.55975415e-04, 3.56257487e-04,
            3.56539559e-04, 3.56821632e-04, 3.57103704e-04, 3.57385777e-04,
            3.57667849e-04, 3.57949922e-04, 3.58231994e-04, 3.58514066e-04,
            3.58796139e-04, 3.59078211e-04, 3.59360284e-04, 3.59642356e-04,
            3.59924429e-04, 3.60206501e-04, 3.60488573e-04, 3.60770646e-04,
            3.61052718e-04, 3.61334791e-04, 3.61616863e-04, 3.61898936e-04,
            3.62181008e-04, 3.62463081e-04, 3.62745153e-04, 3.63027225e-04,
            3.63309298e-04, 3.63591370e-04, 3.63873443e-04, 3.64155515e-04,
            3.64437588e-04, 3.64719660e-04, 3.65001732e-04, 3.65283805e-04,
            3.65565877e-04, 3.65847950e-04, 3.66130022e-04, 3.66412095e-04,
            3.66694167e-04, 3.66976240e-04, 3.67258312e-04, 3.67540384e-04,
            3.67822457e-04, 3.68104529e-04, 3.68386602e-04, 3.68668674e-04,
            3.68950747e-04, 3.69232819e-04, 3.69514891e-04, 3.69796964e-04,
            3.70079036e-04, 3.70361109e-04, 3.70643181e-04, 3.70925254e-04,
            3.71207326e-04, 3.71489398e-04, 3.71771471e-04, 3.72053543e-04,
            3.72335616e-04, 3.72617688e-04, 3.72899761e-04, 3.73181833e-04,
            3.73463906e-04, 3.73745978e-04, 3.74028050e-04, 3.74310123e-04,
            3.74592195e-04, 3.74874268e-04, 3.75156340e-04, 3.75438413e-04,
            3.75720485e-04, 3.76002557e-04, 3.76284630e-04, 3.76566702e-04,
            3.76848775e-04, 3.77130847e-04, 3.77412920e-04, 3.77694992e-04,
            3.77977065e-04, 3.78259137e-04, 3.78541209e-04, 3.78823282e-04,
            3.79105354e-04, 3.79387427e-04, 3.79669499e-04, 3.79951572e-04,
            3.80233644e-04, 3.80515716e-04, 3.80797789e-04, 3.81079861e-04,
            3.81361934e-04, 3.81644006e-04, 3.81926079e-04, 3.82208151e-04,
            3.82490224e-04, 3.82772296e-04, 3.83054368e-04, 3.83336441e-04,
            3.83618513e-04, 3.83900586e-04, 3.84182658e-04, 3.84464731e-04,
            3.84746803e-04, 3.85028875e-04, 3.85310948e-04, 3.85593020e-04,
            3.85875093e-04, 3.86157165e-04, 3.86439238e-04, 3.86721310e-04,
            3.87003382e-04, 3.87285455e-04, 3.87567527e-04, 3.87849600e-04,
            3.88131672e-04, 3.88413745e-04, 3.88695817e-04, 3.88977890e-04,
            3.89259962e-04, 3.89542034e-04, 3.89824107e-04, 3.90106179e-04,
            3.90388252e-04, 3.90670324e-04, 3.90952397e-04, 3.91234469e-04,
            3.91516541e-04, 3.91798614e-04, 3.92080686e-04, 3.92362759e-04,
            3.92644831e-04, 3.92926904e-04, 3.93208976e-04, 3.93491049e-04,
            3.93773121e-04, 3.94055193e-04, 3.94337266e-04, 3.94619338e-04,
            3.94901411e-04, 3.95183483e-04, 3.95465556e-04, 3.95747628e-04,
            3.96029700e-04, 3.96311773e-04, 3.96593845e-04, 3.96875918e-04,
            3.97157990e-04, 3.97440063e-04, 3.97722135e-04, 3.98004208e-04,
            3.98286280e-04, 3.98568352e-04, 3.98850425e-04, 3.99132497e-04,
            3.99414570e-04, 3.99696642e-04, 3.99978715e-04, 4.00260787e-04,
            4.00542859e-04, 4.00824932e-04, 4.01107004e-04, 4.01389077e-04,
            4.01671149e-04, 4.01953222e-04, 4.02235294e-04, 4.02517366e-04,
            4.02799439e-04, 4.03081511e-04, 4.03363584e-04, 4.03645656e-04,
            4.03927729e-04, 4.04209801e-04, 4.04491874e-04, 4.04773946e-04,
            4.05056018e-04, 4.05338091e-04, 4.05620163e-04, 4.05902236e-04,
            4.06184308e-04, 4.06466381e-04, 4.06748453e-04, 4.07030525e-04,
            4.07312598e-04, 4.07594670e-04, 4.07876743e-04, 4.08158815e-04,
            4.08440888e-04, 4.08722960e-04, 4.09005033e-04, 4.09287105e-04,
            4.09569177e-04, 4.09851250e-04, 4.10133322e-04, 4.10415395e-04,
            4.10697467e-04, 4.10979540e-04, 4.11261612e-04, 4.11543684e-04,
            4.11825757e-04, 4.12107829e-04, 4.12389902e-04, 4.12671974e-04,
            4.12954047e-04, 4.13236119e-04, 4.13518191e-04, 4.13800264e-04,
            4.14082336e-04, 4.14364409e-04, 4.14646481e-04, 4.14928554e-04,
            4.15210626e-04, 4.15492699e-04, 4.15774771e-04, 4.16056843e-04,
            4.16338916e-04, 4.16620988e-04, 4.16903061e-04, 4.17185133e-04,
            4.17467206e-04, 4.17749278e-04, 4.18031350e-04, 4.18313423e-04,
            4.18595495e-04, 4.18877568e-04, 4.19159640e-04, 4.19441713e-04,
            4.19723785e-04, 4.20005858e-04, 4.20287930e-04, 4.20570002e-04,
            4.20852075e-04, 4.21134147e-04, 4.21416220e-04, 4.21698292e-04,
            4.21980365e-04, 4.22262437e-04, 4.22544509e-04, 4.22826582e-04,
            4.23108654e-04, 4.23390727e-04, 4.23672799e-04, 4.23954872e-04,
            4.24236944e-04, 4.24519017e-04, 4.24801089e-04, 4.25083161e-04,
            4.25365234e-04, 4.25647306e-04, 4.25929379e-04, 4.26211451e-04,
            4.26493524e-04, 4.26775596e-04, 4.27057668e-04, 4.27339741e-04,
            4.27621813e-04, 4.27903886e-04, 4.28185958e-04, 4.28468031e-04,
            4.28750103e-04, 4.29032175e-04, 4.29314248e-04, 4.29596320e-04,
            4.29878393e-04, 4.30160465e-04, 4.30442538e-04, 4.30724610e-04,
            4.31006683e-04, 4.31288755e-04, 4.31570827e-04, 4.31852900e-04,
            4.32134972e-04, 4.32417045e-04, 4.32699117e-04, 4.32981190e-04,
            4.33263262e-04, 4.33545334e-04, 4.33827407e-04, 4.34109479e-04,
            4.34391552e-04, 4.34673624e-04, 4.34955697e-04, 4.35237769e-04,
            4.35519842e-04, 4.35801914e-04, 4.36083986e-04, 4.36366059e-04,
            4.36648131e-04, 4.36930204e-04, 4.37212276e-04, 4.37494349e-04,
            4.37776421e-04, 4.38058493e-04, 4.38340566e-04, 4.38622638e-04,
            4.38904711e-04, 4.39186783e-04, 4.39468856e-04, 4.39750928e-04,
            4.40033001e-04, 4.40315073e-04, 4.40597145e-04, 4.40879218e-04,
            4.41161290e-04, 4.41443363e-04, 4.41725435e-04, 4.42007508e-04,
            4.42289580e-04, 4.42571652e-04, 4.42853725e-04, 4.43135797e-04,
            4.43417870e-04, 4.43699942e-04, 4.43982015e-04, 4.44264087e-04,
            4.44546159e-04, 4.44828232e-04, 4.45110304e-04, 4.45392377e-04,
            4.45674449e-04, 4.45956522e-04, 4.46238594e-04, 4.46520667e-04,
            4.46802739e-04, 4.47084811e-04, 4.47366884e-04, 4.47648956e-04,
            4.47931029e-04, 4.48213101e-04, 4.48495174e-04, 4.48777246e-04,
            4.49059318e-04, 4.49341391e-04, 4.49623463e-04, 4.49905536e-04,
            4.50187608e-04, 4.50469681e-04, 4.50751753e-04, 4.51033826e-04,
            4.51315898e-04, 4.51597970e-04, 4.51880043e-04, 4.52162115e-04,
            4.52444188e-04, 4.52726260e-04, 4.53008333e-04, 4.53290405e-04,
            4.53572477e-04, 4.53854550e-04, 4.54136622e-04, 4.54418695e-04,
            4.54700767e-04, 4.54982840e-04, 4.55264912e-04, 4.55546984e-04,
            4.55829057e-04, 4.56111129e-04, 4.56393202e-04, 4.56675274e-04,
            4.56957347e-04, 4.57239419e-04, 4.57521492e-04, 4.57803564e-04,
            4.58085636e-04, 4.58367709e-04, 4.58649781e-04, 4.58931854e-04,
            4.59213926e-04, 4.59495999e-04, 4.59778071e-04, 4.60060143e-04,
            4.60342216e-04, 4.60624288e-04, 4.60906361e-04, 4.61188433e-04,
            4.61470506e-04, 4.61752578e-04, 4.62034651e-04, 4.62316723e-04,
            4.62598795e-04, 4.62880868e-04, 4.63162940e-04, 4.63445013e-04,
            4.63727085e-04, 4.64009158e-04, 4.64291230e-04, 4.64573302e-04,
            4.64855375e-04, 4.65137447e-04, 4.65419520e-04, 4.65701592e-04,
            4.65983665e-04, 4.66265737e-04, 4.66547810e-04, 4.66829882e-04,
            4.67111954e-04, 4.67394027e-04, 4.67676099e-04, 4.67958172e-04,
            4.68240244e-04, 4.68522317e-04, 4.68804389e-04, 4.69086461e-04,
            4.69368534e-04, 4.69650606e-04, 4.69932679e-04, 4.70214751e-04,
            4.70496824e-04, 4.70778896e-04, 4.71060968e-04, 4.71343041e-04,
            4.71625113e-04, 4.71907186e-04, 4.72189258e-04, 4.72471331e-04,
            4.72753403e-04, 4.73035476e-04, 4.73317548e-04, 4.73599620e-04,
            4.73881693e-04, 4.74163765e-04, 4.74445838e-04, 4.74727910e-04,
            4.75009983e-04, 4.75292055e-04, 4.75574127e-04, 4.75856200e-04,
            4.76138272e-04, 4.76420345e-04, 4.76702417e-04, 4.76984490e-04,
            4.77266562e-04, 4.77548635e-04, 4.77830707e-04, 4.78112779e-04,
            4.78394852e-04, 4.78676924e-04, 4.78958997e-04, 4.79241069e-04,
            4.79523142e-04, 4.79805214e-04, 4.80087286e-04, 4.80369359e-04,
            4.80651431e-04, 4.80933504e-04, 4.81215576e-04, 4.81497649e-04,
            4.81779721e-04, 4.82061793e-04, 4.82343866e-04, 4.82625938e-04,
            4.82908011e-04, 4.83190083e-04, 4.83472156e-04, 4.83754228e-04,
            4.84036301e-04, 4.84318373e-04, 4.84600445e-04, 4.84882518e-04,
            4.85164590e-04, 4.85446663e-04, 4.85728735e-04, 4.86010808e-04,
            4.86292880e-04, 4.86574952e-04, 4.86857025e-04, 4.87139097e-04,
            4.87421170e-04, 4.87703242e-04, 4.87985315e-04, 4.88267387e-04,
            4.88549460e-04, 4.88831532e-04, 4.89113604e-04, 4.89395677e-04,
            4.89677749e-04, 4.89959822e-04, 4.90241894e-04, 4.90523967e-04,
            4.90806039e-04, 4.91088111e-04, 4.91370184e-04, 4.91652256e-04,
            4.91934329e-04, 4.92216401e-04, 4.92498474e-04, 4.92780546e-04,
            4.93062619e-04, 4.93344691e-04, 4.93626763e-04, 4.93908836e-04,
            4.94190908e-04, 4.94472981e-04, 4.94755053e-04, 4.95037126e-04,
            4.95319198e-04, 4.95601270e-04, 4.95883343e-04, 4.96165415e-04,
            4.96447488e-04, 4.96729560e-04, 4.97011633e-04, 4.97293705e-04,
            4.97575777e-04, 4.97857850e-04, 4.98139922e-04, 4.98421995e-04,
            4.98704067e-04, 4.98986140e-04, 4.99268212e-04, 4.99550285e-04,
            4.99832357e-04, 5.00114429e-04, 5.00396502e-04, 5.00678574e-04,
            5.00960647e-04, 5.01242719e-04, 5.01524792e-04, 5.01806864e-04,
            5.02088936e-04, 5.02371009e-04, 5.02653081e-04, 5.02935154e-04,
            5.03217226e-04, 5.03499299e-04, 5.03781371e-04, 5.04063444e-04,
            5.04345516e-04, 5.04627588e-04, 5.04909661e-04, 5.05191733e-04,
            5.05473806e-04, 5.05755878e-04, 5.06037951e-04, 5.06320023e-04,
            5.06602095e-04, 5.06884168e-04, 5.07166240e-04, 5.07448313e-04,
            5.07730385e-04, 5.08012458e-04, 5.08294530e-04, 5.08576603e-04,
            5.08858675e-04, 5.09140747e-04, 5.09422820e-04, 5.09704892e-04,
            5.09986965e-04, 5.10269037e-04, 5.10551110e-04, 5.10833182e-04,
            5.11115254e-04, 5.11397327e-04, 5.11679399e-04, 5.11961472e-04,
            5.12243544e-04, 5.12525617e-04, 5.12807689e-04, 5.13089761e-04,
            5.13371834e-04, 5.13653906e-04, 5.13935979e-04, 5.14218051e-04,
            5.14500124e-04, 5.14782196e-04, 5.15064269e-04, 5.15346341e-04,
            5.15628413e-04, 5.15910486e-04, 5.16192558e-04, 5.16474631e-04,
            5.16756703e-04, 5.17038776e-04, 5.17320848e-04, 5.17602920e-04,
            5.17884993e-04, 5.18167065e-04, 5.18449138e-04, 5.18731210e-04,
            5.19013283e-04, 5.19295355e-04, 5.19577428e-04, 5.19859500e-04,
            5.20141572e-04, 5.20423645e-04, 5.20705717e-04, 5.20987790e-04,
            5.21269862e-04, 5.21551935e-04, 5.21834007e-04, 5.22116079e-04,
            5.22398152e-04, 5.22680224e-04, 5.22962297e-04, 5.23244369e-04,
            5.23526442e-04, 5.23808514e-04, 5.24090586e-04, 5.24372659e-04,
            5.24654731e-04, 5.24936804e-04, 5.25218876e-04, 5.25500949e-04,
            5.25783021e-04, 5.26065094e-04, 5.26347166e-04, 5.26629238e-04,
            5.26911311e-04, 5.27193383e-04, 5.27475456e-04, 5.27757528e-04,
            5.28039601e-04, 5.28321673e-04, 5.28603745e-04, 5.28885818e-04,
            5.29167890e-04, 5.29449963e-04, 5.29732035e-04, 5.30014108e-04,
            5.30296180e-04, 5.30578253e-04, 5.30860325e-04, 5.31142397e-04,
            5.31424470e-04, 5.31706542e-04, 5.31988615e-04, 5.32270687e-04,
            5.32552760e-04, 5.32834832e-04, 5.33116904e-04, 5.33398977e-04,
            5.33681049e-04, 5.33963122e-04, 5.34245194e-04, 5.34527267e-04,
            5.34809339e-04, 5.35091412e-04, 5.35373484e-04, 5.35655556e-04,
            5.35937629e-04, 5.36219701e-04, 5.36501774e-04, 5.36783846e-04,
            5.37065919e-04, 5.37347991e-04, 5.37630063e-04, 5.37912136e-04,
            5.38194208e-04, 5.38476281e-04, 5.38758353e-04, 5.39040426e-04,
            5.39322498e-04, 5.39604570e-04, 5.39886643e-04, 5.40168715e-04,
            5.40450788e-04, 5.40732860e-04, 5.41014933e-04, 5.41297005e-04,
            5.41579078e-04, 5.41861150e-04, 5.42143222e-04, 5.42425295e-04,
            5.42707367e-04, 5.42989440e-04, 5.43271512e-04, 5.43553585e-04,
            5.43835657e-04, 5.44117729e-04, 5.44399802e-04, 5.44681874e-04,
            5.44963947e-04, 5.45246019e-04, 5.45528092e-04, 5.45810164e-04,
            5.46092237e-04, 5.46374309e-04, 5.46656381e-04, 5.46938454e-04,
            5.47220526e-04, 5.47502599e-04, 5.47784671e-04, 5.48066744e-04,
            5.48348816e-04, 5.48630888e-04, 5.48912961e-04, 5.49195033e-04,
            5.49477106e-04, 5.49759178e-04, 5.50041251e-04, 5.50323323e-04,
            5.50605395e-04, 5.50887468e-04, 5.51169540e-04, 5.51451613e-04,
            5.51733685e-04, 5.52015758e-04, 5.52297830e-04, 5.52579903e-04,
            5.52861975e-04, 5.53144047e-04, 5.53426120e-04, 5.53708192e-04,
            5.53990265e-04, 5.54272337e-04, 5.54554410e-04, 5.54836482e-04,
            5.55118554e-04, 5.55400627e-04, 5.55682699e-04, 5.55964772e-04,
            5.56246844e-04, 5.56528917e-04, 5.56810989e-04, 5.57093062e-04,
            5.57375134e-04, 5.57657206e-04, 5.57939279e-04, 5.58221351e-04,
            5.58503424e-04, 5.58785496e-04, 5.59067569e-04, 5.59349641e-04,
            5.59631713e-04, 5.59913786e-04, 5.60195858e-04, 5.60477931e-04,
            5.60760003e-04, 5.61042076e-04, 5.61324148e-04, 5.61606221e-04,
            5.61888293e-04, 5.62170365e-04, 5.62452438e-04, 5.62734510e-04,
            5.63016583e-04, 5.63298655e-04, 5.63580728e-04, 5.63862800e-04
        ]),
        'x1':
        np.array([
            -1.00000000e+01, -9.99499739e+00, -9.98999477e+00, -9.98499216e+00,
            -9.98001046e+00, -9.98501263e+00, -9.99001480e+00, -9.99501697e+00,
            -9.99915762e+00, -9.77904257e+00, -9.55892752e+00, -9.33881247e+00,
            -9.11851979e+00, -8.86838905e+00, -8.61825831e+00, -8.36812757e+00,
            -8.11815708e+00, -7.88803680e+00, -7.65791652e+00, -7.42779624e+00,
            -7.19808031e+00, -7.00799780e+00, -6.81791529e+00, -6.62783278e+00,
            -6.43822375e+00, -6.28814530e+00, -6.13806686e+00, -5.98798841e+00,
            -5.83818864e+00, -5.70812065e+00, -5.57805267e+00, -5.44798468e+00,
            -5.31775644e+00, -5.17768323e+00, -5.03761002e+00, -4.89753680e+00,
            -4.75945653e+00, -4.72944350e+00, -4.69943048e+00, -4.66941745e+00,
            -4.63722039e+00, -4.49714717e+00, -4.35707396e+00, -4.21700074e+00,
            -4.07824430e+00, -3.99820246e+00, -3.91816063e+00, -3.83811879e+00,
            -3.75831733e+00, -3.68828073e+00, -3.61824412e+00, -3.54820751e+00,
            -3.47843234e+00, -3.41840629e+00, -3.35838023e+00, -3.29835418e+00,
            -3.23916399e+00, -3.20914830e+00, -3.17913261e+00, -3.14911692e+00,
            -3.11685431e+00, -3.01179940e+00, -2.90674449e+00, -2.80168958e+00,
            -2.69983975e+00, -2.69483713e+00, -2.68983452e+00, -2.68483190e+00,
            -2.67607394e+00, -2.56102401e+00, -2.44597407e+00, -2.33092413e+00,
            -2.21937210e+00, -2.20186295e+00, -2.18435380e+00, -2.16684465e+00,
            -2.14933550e+00, -2.13182634e+00, -2.11431719e+00, -2.09680804e+00,
            -2.07719556e+00, -2.00715895e+00, -1.93712234e+00, -1.86708573e+00,
            -1.79747079e+00, -1.73744208e+00, -1.67741336e+00, -1.61738464e+00,
            -1.55735593e+00, -1.49732721e+00, -1.43729849e+00, -1.37726978e+00,
            -1.31931026e+00, -1.30430285e+00, -1.28929545e+00, -1.27428805e+00,
            -1.25928065e+00, -1.24427325e+00, -1.22926585e+00, -1.21425845e+00,
            -1.19925105e+00, -1.18424365e+00, -1.16923625e+00, -1.15422885e+00,
            -1.13602060e+00, -1.05931384e+00, -9.82607082e-01, -9.05900322e-01,
            -8.29193561e-01, -7.52486801e-01, -6.75780040e-01, -5.99073280e-01,
            -5.22366519e-01, -4.45659759e-01, -3.68952999e-01, -2.92246238e-01,
            -2.18836489e-01, -1.98827804e-01, -1.78819119e-01, -1.58810434e-01,
            -1.39400821e-01, -1.29395592e-01, -1.19390362e-01, -1.09385132e-01,
            -9.96899514e-02, -9.46873366e-02, -8.96847218e-02, -8.46821069e-02,
            -7.98397532e-02, -7.73385567e-02, -7.48373602e-02, -7.23361636e-02,
            -6.98349671e-02, -6.73337706e-02, -6.48325741e-02, -6.23313776e-02,
            -5.97735648e-02, -5.64384882e-02, -5.31034117e-02, -4.97683351e-02,
            -4.64332586e-02, -4.30981821e-02, -3.97631055e-02, -3.64280290e-02,
            -3.30929524e-02, -2.97578759e-02, -2.64227994e-02, -2.30877228e-02,
            -1.98144929e-02, -1.73132964e-02, -1.48120999e-02, -1.23109034e-02,
            -9.80970689e-03, -7.30851038e-03, -4.80731388e-03, -2.30611737e-03,
            9.75417324e-05, 1.34816771e-03, 2.59879369e-03, 3.84941967e-03,
            5.10004564e-03, 6.35067162e-03, 7.60129760e-03, 8.85192358e-03,
            1.01025496e-02, 1.13531755e-02, 1.26038015e-02, 1.38544275e-02,
            1.51050535e-02, 1.63556794e-02, 1.76063054e-02, 1.88569314e-02,
            2.04302391e-02, 2.54328539e-02, 3.04354687e-02, 3.54380835e-02,
            4.01468951e-02, 4.18143841e-02, 4.34818731e-02, 4.51493620e-02,
            4.68168510e-02, 4.84843400e-02, 5.01518290e-02, 5.18193180e-02,
            5.34868070e-02, 5.51542959e-02, 5.68217849e-02, 5.84892739e-02,
            6.02351408e-02, 6.27363374e-02, 6.52375339e-02, 6.77387304e-02,
            7.02399269e-02, 7.27411234e-02, 7.52423199e-02, 7.77435164e-02,
            8.01631492e-02, 8.18306874e-02, 8.34982257e-02, 8.51657640e-02,
            8.68333023e-02, 8.85008405e-02, 9.01683788e-02, 9.18359171e-02,
            9.35034553e-02, 9.51709936e-02, 9.68385319e-02, 9.85060702e-02,
            1.00173603e-01, 1.01841092e-01, 1.03508581e-01, 1.05176070e-01,
            1.06843559e-01, 1.08511048e-01, 1.10178537e-01, 1.11846026e-01,
            1.13513515e-01, 1.15181004e-01, 1.16848493e-01, 1.18515982e-01,
            1.20275203e-01, 1.22776399e-01, 1.25277596e-01, 1.27778792e-01,
            1.30279989e-01, 1.32781185e-01, 1.35282382e-01, 1.37783578e-01,
            1.40189858e-01, 1.41857396e-01, 1.43524935e-01, 1.45192473e-01,
            1.46860011e-01, 1.48527550e-01, 1.50195088e-01, 1.51862626e-01,
            1.53530164e-01, 1.55197703e-01, 1.56865241e-01, 1.58532779e-01,
            1.60300463e-01, 1.62801659e-01, 1.65302856e-01, 1.67804052e-01,
            1.70305249e-01, 1.72806445e-01, 1.75307642e-01, 1.77808838e-01,
            1.80124017e-01, 1.81124522e-01, 1.82125028e-01, 1.83125533e-01,
            1.84126038e-01, 1.85126543e-01, 1.86127049e-01, 1.87127554e-01,
            1.88128059e-01, 1.89128564e-01, 1.90129069e-01, 1.91129575e-01,
            1.92130080e-01, 1.93130585e-01, 1.94131090e-01, 1.95131596e-01,
            1.96132101e-01, 1.97132606e-01, 1.98133111e-01, 1.99133616e-01,
            2.00335295e-01, 2.02836492e-01, 2.05337688e-01, 2.07838885e-01,
            2.10340081e-01, 2.12841278e-01, 2.15342474e-01, 2.17843671e-01,
            2.20459843e-01, 2.23794920e-01, 2.27129996e-01, 2.30465073e-01,
            2.33800149e-01, 2.37135226e-01, 2.40470303e-01, 2.43805379e-01,
            2.47140456e-01, 2.50475532e-01, 2.53810609e-01, 2.57145685e-01,
            2.60240374e-01, 2.61907863e-01, 2.63575352e-01, 2.65242841e-01,
            2.66910330e-01, 2.68577819e-01, 2.70245308e-01, 2.71912797e-01,
            2.73580286e-01, 2.75247775e-01, 2.76915264e-01, 2.78582753e-01,
            2.80250242e-01, 2.81917731e-01, 2.83585220e-01, 2.85252709e-01,
            2.86920198e-01, 2.88587686e-01, 2.90255175e-01, 2.91922664e-01,
            2.93590153e-01, 2.95257642e-01, 2.96925131e-01, 2.98592620e-01,
            3.00260111e-01, 3.01927613e-01, 3.03595114e-01, 3.05262615e-01,
            3.06930117e-01, 3.08597618e-01, 3.10265119e-01, 3.11932620e-01,
            3.13600122e-01, 3.15267623e-01, 3.16935124e-01, 3.18602626e-01,
            3.20270127e-01, 3.21937628e-01, 3.23605130e-01, 3.25272631e-01,
            3.26940132e-01, 3.28607633e-01, 3.30275135e-01, 3.31942636e-01,
            3.33610137e-01, 3.35277639e-01, 3.36945140e-01, 3.38612641e-01,
            3.40280143e-01, 3.41947644e-01, 3.43615145e-01, 3.45282646e-01,
            3.46950148e-01, 3.48617649e-01, 3.50285150e-01, 3.51952652e-01,
            3.53620153e-01, 3.55287654e-01, 3.56955156e-01, 3.58622657e-01,
            3.60290158e-01, 3.61957660e-01, 3.63625161e-01, 3.65292662e-01,
            3.66960163e-01, 3.68627665e-01, 3.70295166e-01, 3.71962667e-01,
            3.73630169e-01, 3.75297670e-01, 3.76965171e-01, 3.78632673e-01,
            3.80450259e-01, 3.82951500e-01, 3.85452741e-01, 3.87953981e-01,
            3.90455222e-01, 3.92956463e-01, 3.95457704e-01, 3.97958945e-01,
            4.00460186e-01, 4.02961427e-01, 4.05462667e-01, 4.07963908e-01,
            4.10465149e-01, 4.12966390e-01, 4.15467631e-01, 4.17968872e-01,
            4.20470113e-01, 4.22971354e-01, 4.25472594e-01, 4.27973835e-01,
            4.30475076e-01, 4.32976317e-01, 4.35477558e-01, 4.37978799e-01,
            4.40480040e-01, 4.42981280e-01, 4.45482521e-01, 4.47983762e-01,
            4.50485003e-01, 4.52986244e-01, 4.55487485e-01, 4.57988726e-01,
            4.60489967e-01, 4.62991207e-01, 4.65492448e-01, 4.67993689e-01,
            4.70494930e-01, 4.72996171e-01, 4.75497412e-01, 4.77998653e-01,
            4.80499898e-01, 4.83001161e-01, 4.85502424e-01, 4.88003687e-01,
            4.90504950e-01, 4.93006213e-01, 4.95507476e-01, 4.98008739e-01,
            5.00510002e-01, 5.03011265e-01, 5.05512528e-01, 5.08013791e-01,
            5.10515054e-01, 5.13016318e-01, 5.15517581e-01, 5.18018844e-01,
            5.20520107e-01, 5.23021370e-01, 5.25522633e-01, 5.28023896e-01,
            5.30525159e-01, 5.33026422e-01, 5.35527685e-01, 5.38028948e-01,
            5.40530211e-01, 5.43031474e-01, 5.45532737e-01, 5.48034000e-01,
            5.50535263e-01, 5.53036526e-01, 5.55537789e-01, 5.58039052e-01,
            5.60540315e-01, 5.63041578e-01, 5.65542841e-01, 5.68044105e-01,
            5.70545368e-01, 5.73046631e-01, 5.75547894e-01, 5.78049157e-01,
            5.80440332e-01, 5.82441325e-01, 5.84442317e-01, 5.86443310e-01,
            5.88444303e-01, 5.90445295e-01, 5.92446288e-01, 5.94447281e-01,
            5.96448273e-01, 5.98449266e-01, 6.00450259e-01, 6.02451252e-01,
            6.04452244e-01, 6.06453237e-01, 6.08454230e-01, 6.10455222e-01,
            6.12456215e-01, 6.14457208e-01, 6.16458200e-01, 6.18459193e-01,
            6.20460186e-01, 6.22461178e-01, 6.24462171e-01, 6.26463164e-01,
            6.28464157e-01, 6.30465149e-01, 6.32466142e-01, 6.34467135e-01,
            6.36468127e-01, 6.38469120e-01, 6.40470113e-01, 6.42471105e-01,
            6.44472098e-01, 6.46473091e-01, 6.48474083e-01, 6.50475076e-01,
            6.52476069e-01, 6.54477062e-01, 6.56478054e-01, 6.58479047e-01,
            6.60600055e-01, 6.63101318e-01, 6.65602581e-01, 6.68103844e-01,
            6.70605107e-01, 6.73106370e-01, 6.75607633e-01, 6.78108896e-01,
            6.80610159e-01, 6.83111422e-01, 6.85612685e-01, 6.88113948e-01,
            6.90615211e-01, 6.93116474e-01, 6.95617737e-01, 6.98119001e-01,
            7.00620264e-01, 7.03121527e-01, 7.05622790e-01, 7.08124053e-01,
            7.10625316e-01, 7.13126579e-01, 7.15627842e-01, 7.18129105e-01,
            7.20630368e-01, 7.23131631e-01, 7.25632894e-01, 7.28134157e-01,
            7.30635420e-01, 7.33136683e-01, 7.35637946e-01, 7.38139209e-01,
            7.40640472e-01, 7.43141735e-01, 7.45642998e-01, 7.48144261e-01,
            7.50645524e-01, 7.53146788e-01, 7.55648051e-01, 7.58149314e-01,
            7.60650571e-01, 7.63151812e-01, 7.65653053e-01, 7.68154294e-01,
            7.70655534e-01, 7.73156775e-01, 7.75658016e-01, 7.78159257e-01,
            7.80660498e-01, 7.83161739e-01, 7.85662980e-01, 7.88164220e-01,
            7.90665461e-01, 7.93166702e-01, 7.95667943e-01, 7.98169184e-01,
            8.00670425e-01, 8.03171666e-01, 8.05672907e-01, 8.08174147e-01,
            8.10675388e-01, 8.13176629e-01, 8.15677870e-01, 8.18179111e-01,
            8.20680352e-01, 8.23181593e-01, 8.25682833e-01, 8.28184074e-01,
            8.30685315e-01, 8.33186556e-01, 8.35687797e-01, 8.38189038e-01,
            8.40690279e-01, 8.43191520e-01, 8.45692760e-01, 8.48194001e-01,
            8.50695242e-01, 8.53196483e-01, 8.55697724e-01, 8.58198965e-01,
            8.60560169e-01, 8.62561180e-01, 8.64562190e-01, 8.66563201e-01,
            8.68564211e-01, 8.70565222e-01, 8.72566232e-01, 8.74567242e-01,
            8.76568253e-01, 8.78569263e-01, 8.80570274e-01, 8.82571284e-01,
            8.84572295e-01, 8.86573305e-01, 8.88574316e-01, 8.90575326e-01,
            8.92576336e-01, 8.94577347e-01, 8.96578357e-01, 8.98579368e-01,
            9.00580378e-01, 9.02581389e-01, 9.04582399e-01, 9.06583409e-01,
            9.08584420e-01, 9.10585430e-01, 9.12586441e-01, 9.14587451e-01,
            9.16588462e-01, 9.18589472e-01, 9.20590483e-01, 9.22591493e-01,
            9.24592503e-01, 9.26593514e-01, 9.28594524e-01, 9.30595535e-01,
            9.32596545e-01, 9.34597556e-01, 9.36598566e-01, 9.38599576e-01,
            9.40600582e-01, 9.42601574e-01, 9.44602567e-01, 9.46603560e-01,
            9.48604552e-01, 9.50605545e-01, 9.52606538e-01, 9.54607530e-01,
            9.56608523e-01, 9.58609516e-01, 9.60610508e-01, 9.62611501e-01,
            9.64612494e-01, 9.66613487e-01, 9.68614479e-01, 9.70615472e-01,
            9.72616465e-01, 9.74617457e-01, 9.76618450e-01, 9.78619443e-01,
            9.80620435e-01, 9.82621428e-01, 9.84622421e-01, 9.86623414e-01,
            9.88624406e-01, 9.90625399e-01, 9.92626392e-01, 9.94627384e-01,
            9.96628377e-01, 9.98629370e-01, 1.00063036e+00, 1.00263136e+00,
            1.00463235e+00, 1.00663334e+00, 1.00863433e+00, 1.01063533e+00,
            1.01263632e+00, 1.01463731e+00, 1.01663830e+00, 1.01863930e+00,
            1.02048022e+00, 1.02198096e+00, 1.02348171e+00, 1.02498245e+00,
            1.02648320e+00, 1.02798394e+00, 1.02948468e+00, 1.03098543e+00,
            1.03248617e+00, 1.03398692e+00, 1.03548766e+00, 1.03698841e+00,
            1.03848915e+00, 1.03998990e+00, 1.04149064e+00, 1.04299138e+00,
            1.04449213e+00, 1.04599287e+00, 1.04749362e+00, 1.04899436e+00,
            1.05049511e+00, 1.05199585e+00, 1.05349660e+00, 1.05499734e+00,
            1.05649809e+00, 1.05799883e+00, 1.05949957e+00, 1.06100032e+00,
            1.06250106e+00, 1.06400181e+00, 1.06550255e+00, 1.06700330e+00,
            1.06850404e+00, 1.07000479e+00, 1.07150553e+00, 1.07300628e+00,
            1.07450702e+00, 1.07600776e+00, 1.07750851e+00, 1.07900925e+00,
            1.08068000e+00, 1.08268101e+00, 1.08468202e+00, 1.08668303e+00,
            1.08868404e+00, 1.09068506e+00, 1.09268607e+00, 1.09468708e+00,
            1.09668809e+00, 1.09868910e+00, 1.10069011e+00, 1.10269112e+00,
            1.10469213e+00, 1.10669314e+00, 1.10869415e+00, 1.11069516e+00,
            1.11269617e+00, 1.11469718e+00, 1.11669819e+00, 1.11869920e+00,
            1.12070021e+00, 1.12270122e+00, 1.12470223e+00, 1.12670324e+00,
            1.12870425e+00, 1.13070526e+00, 1.13270627e+00, 1.13470728e+00,
            1.13670830e+00, 1.13870931e+00, 1.14071032e+00, 1.14271133e+00,
            1.14471234e+00, 1.14671335e+00, 1.14871436e+00, 1.15071537e+00,
            1.15271638e+00, 1.15471739e+00, 1.15671840e+00, 1.15871941e+00,
            1.16090052e+00, 1.16340176e+00, 1.16590300e+00, 1.16840424e+00,
            1.17090548e+00, 1.17340672e+00, 1.17590796e+00, 1.17840920e+00,
            1.18091044e+00, 1.18341169e+00, 1.18591293e+00, 1.18841417e+00,
            1.19091541e+00, 1.19341665e+00, 1.19591789e+00, 1.19841913e+00,
            1.20092037e+00, 1.20342161e+00, 1.20592285e+00, 1.20842409e+00,
            1.21092533e+00, 1.21342658e+00, 1.21592782e+00, 1.21842906e+00,
            1.22093030e+00, 1.22343154e+00, 1.22593278e+00, 1.22843402e+00,
            1.23093526e+00, 1.23343650e+00, 1.23593774e+00, 1.23843898e+00,
            1.24094023e+00, 1.24344147e+00, 1.24594271e+00, 1.24844395e+00,
            1.25094519e+00, 1.25344643e+00, 1.25594767e+00, 1.25844891e+00,
            1.26076013e+00, 1.26276113e+00, 1.26476213e+00, 1.26676313e+00,
            1.26876413e+00, 1.27076513e+00, 1.27276613e+00, 1.27476714e+00,
            1.27676814e+00, 1.27876914e+00, 1.28077014e+00, 1.28277114e+00,
            1.28477214e+00, 1.28677315e+00, 1.28877415e+00, 1.29077515e+00,
            1.29277615e+00, 1.29477715e+00, 1.29677815e+00, 1.29877915e+00,
            1.30078016e+00, 1.30278116e+00, 1.30478216e+00, 1.30678316e+00,
            1.30878416e+00, 1.31078516e+00, 1.31278617e+00, 1.31478717e+00,
            1.31678817e+00, 1.31878917e+00, 1.32079017e+00, 1.32279117e+00,
            1.32479218e+00, 1.32679318e+00, 1.32879418e+00, 1.33079518e+00,
            1.33279618e+00, 1.33479718e+00, 1.33679818e+00, 1.33879919e+00,
            1.34080019e+00, 1.34280119e+00, 1.34480219e+00, 1.34680319e+00,
            1.34880419e+00, 1.35080520e+00, 1.35280620e+00, 1.35480720e+00,
            1.35680820e+00, 1.35880920e+00, 1.36081020e+00, 1.36281121e+00,
            1.36481221e+00, 1.36681321e+00, 1.36881421e+00, 1.37081521e+00,
            1.37281621e+00, 1.37481721e+00, 1.37681822e+00, 1.37881922e+00,
            1.38082022e+00, 1.38282122e+00, 1.38482222e+00, 1.38682322e+00,
            1.38882423e+00, 1.39082523e+00, 1.39282623e+00, 1.39482723e+00,
            1.39682823e+00, 1.39882923e+00, 1.40083023e+00, 1.40283124e+00,
            1.40483224e+00, 1.40683324e+00, 1.40883424e+00, 1.41083524e+00,
            1.41283624e+00, 1.41483725e+00, 1.41683825e+00, 1.41883925e+00,
            1.42147044e+00, 1.42497221e+00, 1.42847398e+00, 1.43197575e+00,
            1.43547752e+00, 1.43897929e+00, 1.44248105e+00, 1.44598282e+00,
            1.44948459e+00, 1.45298636e+00, 1.45648813e+00, 1.45998990e+00,
            1.46349166e+00, 1.46699343e+00, 1.47049520e+00, 1.47399697e+00,
            1.47749874e+00, 1.48100051e+00, 1.48450227e+00, 1.48800404e+00,
            1.49150581e+00, 1.49500758e+00, 1.49850935e+00, 1.50201111e+00,
            1.50551288e+00, 1.50901465e+00, 1.51251642e+00, 1.51601819e+00,
            1.51951996e+00, 1.52302172e+00, 1.52652349e+00, 1.53002526e+00,
            1.53352703e+00, 1.53702880e+00, 1.54053057e+00, 1.54403233e+00,
            1.54753410e+00, 1.55103587e+00, 1.55453764e+00, 1.55803941e+00,
            1.56132100e+00, 1.56432248e+00, 1.56732397e+00, 1.57032546e+00,
            1.57332695e+00, 1.57632844e+00, 1.57932993e+00, 1.58233142e+00,
            1.58533291e+00, 1.58833440e+00, 1.59133589e+00, 1.59433738e+00,
            1.59733886e+00, 1.60034035e+00, 1.60334184e+00, 1.60634333e+00,
            1.60934482e+00, 1.61234631e+00, 1.61534780e+00, 1.61834929e+00,
            1.62135078e+00, 1.62435227e+00, 1.62735375e+00, 1.63035524e+00,
            1.63335673e+00, 1.63635822e+00, 1.63935971e+00, 1.64236120e+00,
            1.64536269e+00, 1.64836418e+00, 1.65136567e+00, 1.65436716e+00,
            1.65736864e+00, 1.66037013e+00, 1.66337162e+00, 1.66637311e+00,
            1.66937460e+00, 1.67237609e+00, 1.67537758e+00, 1.67837907e+00,
            1.68092037e+00, 1.68292136e+00, 1.68492236e+00, 1.68692335e+00,
            1.68892434e+00, 1.69092533e+00, 1.69292633e+00, 1.69492732e+00,
            1.69692831e+00, 1.69892931e+00, 1.70093030e+00, 1.70293129e+00,
            1.70493228e+00, 1.70693328e+00, 1.70893427e+00, 1.71093526e+00,
            1.71293625e+00, 1.71493725e+00, 1.71693824e+00, 1.71893923e+00,
            1.72094023e+00, 1.72294122e+00, 1.72494221e+00, 1.72694320e+00,
            1.72894420e+00, 1.73094519e+00, 1.73294618e+00, 1.73494717e+00,
            1.73694817e+00, 1.73894916e+00, 1.74095015e+00, 1.74295114e+00,
            1.74495214e+00, 1.74695313e+00, 1.74895412e+00, 1.75095512e+00,
            1.75295611e+00, 1.75495710e+00, 1.75695809e+00, 1.75895909e+00,
            1.76072007e+00, 1.76222082e+00, 1.76372158e+00, 1.76522234e+00,
            1.76672310e+00, 1.76822385e+00, 1.76972461e+00, 1.77122537e+00,
            1.77272613e+00, 1.77422689e+00, 1.77572764e+00, 1.77722840e+00,
            1.77872916e+00, 1.78022992e+00, 1.78173068e+00, 1.78323143e+00,
            1.78473219e+00, 1.78623295e+00, 1.78773371e+00, 1.78923446e+00,
            1.79073522e+00, 1.79223598e+00, 1.79373674e+00, 1.79523750e+00,
            1.79673825e+00, 1.79823901e+00, 1.79973977e+00, 1.80124053e+00,
            1.80274128e+00, 1.80424204e+00, 1.80574280e+00, 1.80724356e+00,
            1.80874432e+00, 1.81024507e+00, 1.81174583e+00, 1.81324659e+00,
            1.81474735e+00, 1.81624811e+00, 1.81774886e+00, 1.81924962e+00,
            1.82125062e+00, 1.82375186e+00, 1.82625310e+00, 1.82875434e+00,
            1.83125558e+00, 1.83375682e+00, 1.83625807e+00, 1.83875931e+00,
            1.84126055e+00, 1.84376179e+00, 1.84626303e+00, 1.84876427e+00,
            1.85126551e+00, 1.85376675e+00, 1.85626799e+00, 1.85876923e+00,
            1.86127047e+00, 1.86377172e+00, 1.86627296e+00, 1.86877420e+00,
            1.87127544e+00, 1.87377668e+00, 1.87627792e+00, 1.87877916e+00,
            1.88128040e+00, 1.88378164e+00, 1.88628288e+00, 1.88878412e+00,
            1.89128536e+00, 1.89378661e+00, 1.89628785e+00, 1.89878909e+00,
            1.90129033e+00, 1.90379157e+00, 1.90629281e+00, 1.90879405e+00,
            1.91129529e+00, 1.91379653e+00, 1.91629777e+00, 1.91879901e+00,
            1.92078016e+00, 1.92228092e+00, 1.92378168e+00, 1.92528243e+00,
            1.92678319e+00, 1.92828395e+00, 1.92978471e+00, 1.93128546e+00,
            1.93278622e+00, 1.93428698e+00, 1.93578774e+00, 1.93728850e+00,
            1.93878925e+00, 1.94029001e+00, 1.94179077e+00, 1.94329153e+00,
            1.94479229e+00, 1.94629304e+00, 1.94779380e+00, 1.94929456e+00,
            1.95079532e+00, 1.95229607e+00, 1.95379683e+00, 1.95529759e+00,
            1.95679835e+00, 1.95829911e+00, 1.95979986e+00, 1.96130062e+00,
            1.96280138e+00, 1.96430214e+00, 1.96580289e+00, 1.96730365e+00,
            1.96880441e+00, 1.97030517e+00, 1.97180593e+00, 1.97330668e+00,
            1.97480744e+00, 1.97630820e+00, 1.97780896e+00, 1.97930972e+00,
            1.98216124e+00, 1.98616323e+00, 1.99016521e+00, 1.99416720e+00,
            1.99816918e+00, 2.00217117e+00, 2.00617315e+00, 2.01017514e+00,
            2.01417713e+00, 2.01817911e+00, 2.02218110e+00, 2.02618308e+00,
            2.03018507e+00, 2.03418705e+00, 2.03818904e+00, 2.04219102e+00,
            2.04619301e+00, 2.05019499e+00, 2.05419698e+00, 2.05819896e+00,
            2.06220095e+00, 2.06620294e+00, 2.07020492e+00, 2.07420691e+00,
            2.07820889e+00, 2.08221088e+00, 2.08621286e+00, 2.09021485e+00,
            2.09421683e+00, 2.09821882e+00, 2.10222080e+00, 2.10622279e+00,
            2.11022477e+00, 2.11422676e+00, 2.11822875e+00, 2.12223073e+00,
            2.12623272e+00, 2.13023470e+00, 2.13423669e+00, 2.13823867e+00,
            2.14084025e+00, 2.14234101e+00, 2.14384177e+00, 2.14534253e+00,
            2.14684329e+00, 2.14834404e+00, 2.14984480e+00, 2.15134556e+00,
            2.15284632e+00, 2.15434707e+00, 2.15584783e+00, 2.15734859e+00,
            2.15884935e+00, 2.16035011e+00, 2.16185086e+00, 2.16335162e+00,
            2.16485238e+00, 2.16635314e+00, 2.16785390e+00, 2.16935465e+00,
            2.17085541e+00, 2.17235617e+00, 2.17385693e+00, 2.17535768e+00,
            2.17685844e+00, 2.17835920e+00, 2.17985996e+00, 2.18136072e+00,
            2.18286147e+00, 2.18436223e+00, 2.18586299e+00, 2.18736375e+00,
            2.18886450e+00, 2.19036526e+00, 2.19186602e+00, 2.19336678e+00,
            2.19486754e+00, 2.19636829e+00, 2.19786905e+00, 2.19936981e+00,
            2.20174112e+00, 2.20474261e+00, 2.20774410e+00, 2.21074559e+00,
            2.21374708e+00, 2.21674856e+00, 2.21975005e+00, 2.22275154e+00,
            2.22575303e+00, 2.22875452e+00, 2.23175601e+00, 2.23475750e+00,
            2.23775899e+00, 2.24076048e+00, 2.24376197e+00, 2.24676345e+00,
            2.24976494e+00, 2.25276643e+00, 2.25576792e+00, 2.25876941e+00,
            2.26177090e+00, 2.26477239e+00, 2.26777388e+00, 2.27077537e+00,
            2.27377686e+00, 2.27677835e+00, 2.27977983e+00, 2.28278132e+00,
            2.28578281e+00, 2.28878430e+00, 2.29178579e+00, 2.29478728e+00,
            2.29778877e+00, 2.30079026e+00, 2.30379175e+00, 2.30679324e+00,
            2.30979472e+00, 2.31279621e+00, 2.31579770e+00, 2.31879919e+00,
            2.32150058e+00, 2.32400184e+00, 2.32650311e+00, 2.32900437e+00,
            2.33150563e+00, 2.33400690e+00, 2.33650816e+00, 2.33900942e+00,
            2.34151068e+00, 2.34401195e+00, 2.34651321e+00, 2.34901447e+00,
            2.35151574e+00, 2.35401700e+00, 2.35651826e+00, 2.35901953e+00,
            2.36152079e+00, 2.36402205e+00, 2.36652332e+00, 2.36902458e+00,
            2.37152584e+00, 2.37402710e+00, 2.37652837e+00, 2.37902963e+00,
            2.38153089e+00, 2.38403216e+00, 2.38653342e+00, 2.38903468e+00,
            2.39153595e+00, 2.39403721e+00, 2.39653847e+00, 2.39903973e+00,
            2.40154100e+00, 2.40404226e+00, 2.40654352e+00, 2.40904479e+00,
            2.41154605e+00, 2.41404731e+00, 2.41654858e+00, 2.41904984e+00,
            2.42186131e+00, 2.42486280e+00, 2.42786428e+00, 2.43086577e+00,
            2.43386726e+00, 2.43686875e+00, 2.43987024e+00, 2.44287173e+00,
            2.44587322e+00, 2.44887471e+00, 2.45187620e+00, 2.45487769e+00,
            2.45787917e+00, 2.46088066e+00, 2.46388215e+00, 2.46688364e+00,
            2.46988513e+00, 2.47288662e+00, 2.47588811e+00, 2.47888960e+00,
            2.48189109e+00, 2.48489258e+00, 2.48789407e+00, 2.49089555e+00,
            2.49389704e+00, 2.49689853e+00, 2.49990002e+00, 2.50290151e+00,
            2.50590300e+00, 2.50890449e+00, 2.51190598e+00, 2.51490747e+00,
            2.51790896e+00, 2.52091044e+00, 2.52391193e+00, 2.52691342e+00,
            2.52991491e+00, 2.53291640e+00, 2.53591789e+00, 2.53891938e+00,
            2.54096043e+00, 2.54246118e+00, 2.54396192e+00, 2.54546267e+00,
            2.54696341e+00, 2.54846416e+00, 2.54996490e+00, 2.55146565e+00,
            2.55296639e+00, 2.55446713e+00, 2.55596788e+00, 2.55746862e+00,
            2.55896937e+00, 2.56047011e+00, 2.56197086e+00, 2.56347160e+00,
            2.56497235e+00, 2.56647309e+00, 2.56797384e+00, 2.56947458e+00,
            2.57097532e+00, 2.57247607e+00, 2.57397681e+00, 2.57547756e+00,
            2.57697830e+00, 2.57847905e+00, 2.57997979e+00, 2.58148054e+00,
            2.58298128e+00, 2.58448203e+00, 2.58598277e+00, 2.58748351e+00,
            2.58898426e+00, 2.59048500e+00, 2.59198575e+00, 2.59348649e+00,
            2.59498724e+00, 2.59648798e+00, 2.59798873e+00, 2.59948947e+00,
            2.60132029e+00, 2.60332129e+00, 2.60532230e+00, 2.60732330e+00,
            2.60932430e+00, 2.61132530e+00, 2.61332630e+00, 2.61532730e+00,
            2.61732830e+00, 2.61932931e+00, 2.62133031e+00, 2.62333131e+00,
            2.62533231e+00, 2.62733331e+00, 2.62933431e+00, 2.63133532e+00,
            2.63333632e+00, 2.63533732e+00, 2.63733832e+00, 2.63933932e+00,
            2.64134032e+00, 2.64334133e+00, 2.64534233e+00, 2.64734333e+00,
            2.64934433e+00, 2.65134533e+00, 2.65334633e+00, 2.65534733e+00,
            2.65734834e+00, 2.65934934e+00, 2.66135034e+00, 2.66335134e+00,
            2.66535234e+00, 2.66735334e+00, 2.66935435e+00, 2.67135535e+00,
            2.67335635e+00, 2.67535735e+00, 2.67735835e+00, 2.67935935e+00,
            2.68136035e+00, 2.68336136e+00, 2.68536236e+00, 2.68736336e+00,
            2.68936436e+00, 2.69136536e+00, 2.69336636e+00, 2.69536737e+00,
            2.69736837e+00, 2.69936937e+00, 2.70137037e+00, 2.70337137e+00,
            2.70537237e+00, 2.70737338e+00, 2.70937438e+00, 2.71137538e+00,
            2.71337638e+00, 2.71537738e+00, 2.71737838e+00, 2.71937938e+00,
            2.72138039e+00, 2.72338139e+00, 2.72538239e+00, 2.72738339e+00,
            2.72938439e+00, 2.73138539e+00, 2.73338640e+00, 2.73538740e+00,
            2.73738840e+00, 2.73938940e+00, 2.74139040e+00, 2.74339140e+00,
            2.74539240e+00, 2.74739341e+00, 2.74939441e+00, 2.75139541e+00,
            2.75339641e+00, 2.75539741e+00, 2.75739841e+00, 2.75939942e+00,
            2.76070021e+00, 2.76170072e+00, 2.76270122e+00, 2.76370173e+00,
            2.76470223e+00, 2.76570274e+00, 2.76670324e+00, 2.76770375e+00,
            2.76870425e+00, 2.76970476e+00, 2.77070526e+00, 2.77170577e+00,
            2.77270627e+00, 2.77370678e+00, 2.77470728e+00, 2.77570779e+00,
            2.77670830e+00, 2.77770880e+00, 2.77870931e+00, 2.77970981e+00,
            2.78071032e+00, 2.78171082e+00, 2.78271133e+00, 2.78371183e+00,
            2.78471234e+00, 2.78571284e+00, 2.78671335e+00, 2.78771385e+00,
            2.78871436e+00, 2.78971486e+00, 2.79071537e+00, 2.79171587e+00,
            2.79271638e+00, 2.79371688e+00, 2.79471739e+00, 2.79571789e+00,
            2.79671840e+00, 2.79771890e+00, 2.79871941e+00, 2.79971992e+00,
            2.80240139e+00, 2.80573639e+00, 2.80907138e+00, 2.81240638e+00,
            2.81574138e+00, 2.81907638e+00, 2.82241137e+00, 2.82574637e+00,
            2.82908137e+00, 2.83241637e+00, 2.83575136e+00, 2.83908636e+00,
            2.84242136e+00, 2.84575636e+00, 2.84909136e+00, 2.85242635e+00,
            2.85576135e+00, 2.85909635e+00, 2.86243135e+00, 2.86576634e+00,
            2.86910134e+00, 2.87243634e+00, 2.87577134e+00, 2.87910633e+00,
            2.88244133e+00, 2.88577633e+00, 2.88911133e+00, 2.89244632e+00,
            2.89578132e+00, 2.89911632e+00, 2.90245132e+00, 2.90578632e+00,
            2.90912131e+00, 2.91245631e+00, 2.91579131e+00, 2.91912631e+00,
            2.92246130e+00, 2.92579630e+00, 2.92913130e+00, 2.93246630e+00,
            2.93580129e+00, 2.93913629e+00, 2.94247129e+00, 2.94580629e+00,
            2.94914129e+00, 2.95247628e+00, 2.95581128e+00, 2.95914628e+00,
            2.96248128e+00, 2.96581627e+00, 2.96915127e+00, 2.97248627e+00,
            2.97582127e+00, 2.97915626e+00, 2.98249126e+00, 2.98582626e+00,
            2.98916126e+00, 2.99249626e+00, 2.99583125e+00, 2.99916625e+00,
            3.00250125e+00, 3.00583625e+00, 3.00917124e+00, 3.01250624e+00,
            3.01584124e+00, 3.01917624e+00, 3.02251123e+00, 3.02584623e+00,
            3.02918123e+00, 3.03251623e+00, 3.03585123e+00, 3.03918622e+00,
            3.04252122e+00, 3.04585622e+00, 3.04919122e+00, 3.05252621e+00,
            3.05586121e+00, 3.05919621e+00, 3.06253121e+00, 3.06586620e+00,
            3.06920120e+00, 3.07253620e+00, 3.07587120e+00, 3.07920619e+00,
            3.08254119e+00, 3.08587619e+00, 3.08921119e+00, 3.09254619e+00,
            3.09588118e+00, 3.09921618e+00, 3.10255118e+00, 3.10588618e+00,
            3.10922117e+00, 3.11255617e+00, 3.11589117e+00, 3.11922617e+00,
            3.12256116e+00, 3.12589616e+00, 3.12923116e+00, 3.13256616e+00,
            3.13590116e+00, 3.13923615e+00, 3.14257115e+00, 3.14590615e+00,
            3.14924115e+00, 3.15257614e+00, 3.15591114e+00, 3.15924614e+00,
            3.16258114e+00, 3.16591613e+00, 3.16925113e+00, 3.17258613e+00,
            3.17592113e+00, 3.17925613e+00, 3.18259112e+00, 3.18592612e+00,
            3.18926112e+00, 3.19259612e+00, 3.19593111e+00, 3.19926611e+00,
            3.20208089e+00, 3.20474889e+00, 3.20741688e+00, 3.21008488e+00,
            3.21275288e+00, 3.21542088e+00, 3.21808888e+00, 3.22075687e+00,
            3.22342487e+00, 3.22609287e+00, 3.22876087e+00, 3.23142887e+00,
            3.23409686e+00, 3.23676486e+00, 3.23943286e+00, 3.24210086e+00,
            3.24476886e+00, 3.24743686e+00, 3.25010485e+00, 3.25277285e+00,
            3.25544085e+00, 3.25810885e+00, 3.26077685e+00, 3.26344484e+00,
            3.26611284e+00, 3.26878084e+00, 3.27144884e+00, 3.27411684e+00,
            3.27678484e+00, 3.27945283e+00, 3.28212083e+00, 3.28478883e+00,
            3.28745683e+00, 3.29012483e+00, 3.29279282e+00, 3.29546082e+00,
            3.29812882e+00, 3.30079682e+00, 3.30346482e+00, 3.30613281e+00,
            3.30880081e+00, 3.31146881e+00, 3.31413681e+00, 3.31680481e+00,
            3.31947281e+00, 3.32214080e+00, 3.32480880e+00, 3.32747680e+00,
            3.33014480e+00, 3.33281280e+00, 3.33548079e+00, 3.33814879e+00,
            3.34081679e+00, 3.34348479e+00, 3.34615279e+00, 3.34882079e+00,
            3.35148878e+00, 3.35415678e+00, 3.35682478e+00, 3.35949278e+00,
            3.36216078e+00, 3.36482877e+00, 3.36749677e+00, 3.37016477e+00,
            3.37283277e+00, 3.37550077e+00, 3.37816876e+00, 3.38083676e+00,
            3.38350476e+00, 3.38617276e+00, 3.38884076e+00, 3.39150876e+00,
            3.39417675e+00, 3.39684475e+00, 3.39951275e+00, 3.40218075e+00,
            3.40484875e+00, 3.40751674e+00, 3.41018474e+00, 3.41285274e+00,
            3.41552074e+00, 3.41818874e+00, 3.42085673e+00, 3.42352473e+00,
            3.42619273e+00, 3.42886073e+00, 3.43152873e+00, 3.43419673e+00,
            3.43686472e+00, 3.43953272e+00, 3.44220072e+00, 3.44486872e+00,
            3.44753672e+00, 3.45020471e+00, 3.45287271e+00, 3.45554071e+00,
            3.45820871e+00, 3.46087671e+00, 3.46354471e+00, 3.46621270e+00,
            3.46888070e+00, 3.47154870e+00, 3.47421670e+00, 3.47688470e+00,
            3.47955269e+00, 3.48222069e+00, 3.48488869e+00, 3.48755669e+00,
            3.49022469e+00, 3.49289268e+00, 3.49556068e+00, 3.49822868e+00,
            3.50089668e+00, 3.50356468e+00, 3.50623268e+00, 3.50890067e+00,
            3.51156867e+00, 3.51423667e+00, 3.51690467e+00, 3.51957267e+00,
            3.52210064e+00, 3.52460190e+00, 3.52710316e+00, 3.52960442e+00,
            3.53210569e+00, 3.53460695e+00, 3.53710821e+00, 3.53960948e+00,
            3.54211074e+00, 3.54461200e+00, 3.54711327e+00, 3.54961453e+00,
            3.55211579e+00, 3.55461705e+00, 3.55711832e+00, 3.55961958e+00,
            3.56212084e+00, 3.56462211e+00, 3.56712337e+00, 3.56962463e+00,
            3.57212590e+00, 3.57462716e+00, 3.57712842e+00, 3.57962969e+00,
            3.58213095e+00, 3.58463221e+00, 3.58713347e+00, 3.58963474e+00,
            3.59213600e+00, 3.59463726e+00, 3.59713853e+00, 3.59963979e+00,
            3.60214105e+00, 3.60464232e+00, 3.60714358e+00, 3.60964484e+00,
            3.61214610e+00, 3.61464737e+00, 3.61714863e+00, 3.61964989e+00,
            3.62387205e+00, 3.62837428e+00, 3.63287652e+00, 3.63737875e+00,
            3.64188098e+00, 3.64638322e+00, 3.65088545e+00, 3.65538768e+00,
            3.65988992e+00, 3.66439215e+00, 3.66889438e+00, 3.67339662e+00,
            3.67789885e+00, 3.68240108e+00, 3.68690332e+00, 3.69140555e+00,
            3.69590779e+00, 3.70041002e+00, 3.70491225e+00, 3.70941449e+00,
            3.71391672e+00, 3.71841895e+00, 3.72292119e+00, 3.72742342e+00,
            3.73192565e+00, 3.73642789e+00, 3.74093012e+00, 3.74543235e+00,
            3.74993459e+00, 3.75443682e+00, 3.75893906e+00, 3.76344129e+00,
            3.76794352e+00, 3.77244576e+00, 3.77694799e+00, 3.78145022e+00,
            3.78595246e+00, 3.79045469e+00, 3.79495692e+00, 3.79945916e+00,
            3.80264095e+00, 3.80564247e+00, 3.80864398e+00, 3.81164550e+00,
            3.81464701e+00, 3.81764853e+00, 3.82065004e+00, 3.82365156e+00,
            3.82665308e+00, 3.82965459e+00, 3.83265611e+00, 3.83565762e+00,
            3.83865914e+00, 3.84166065e+00, 3.84466217e+00, 3.84766369e+00,
            3.85066520e+00, 3.85366672e+00, 3.85666823e+00, 3.85966975e+00,
            3.86267126e+00, 3.86567278e+00, 3.86867430e+00, 3.87167581e+00,
            3.87467733e+00, 3.87767884e+00, 3.88068036e+00, 3.88368187e+00,
            3.88668339e+00, 3.88968490e+00, 3.89268642e+00, 3.89568794e+00,
            3.89868945e+00, 3.90169097e+00, 3.90469248e+00, 3.90769400e+00,
            3.91069551e+00, 3.91369703e+00, 3.91669855e+00, 3.91970006e+00,
            3.92360207e+00, 3.92760406e+00, 3.93160604e+00, 3.93560803e+00,
            3.93961001e+00, 3.94361200e+00, 3.94761398e+00, 3.95161597e+00,
            3.95561795e+00, 3.95961994e+00, 3.96362192e+00, 3.96762391e+00,
            3.97162590e+00, 3.97562788e+00, 3.97962987e+00, 3.98363185e+00,
            3.98763384e+00, 3.99163582e+00, 3.99563781e+00, 3.99963979e+00,
            4.00364178e+00, 4.00764376e+00, 4.01164575e+00, 4.01564773e+00,
            4.01964972e+00, 4.02365171e+00, 4.02765369e+00, 4.03165568e+00,
            4.03565766e+00, 4.03965965e+00, 4.04366163e+00, 4.04766362e+00,
            4.05166560e+00, 4.05566759e+00, 4.05966957e+00, 4.06367156e+00,
            4.06767354e+00, 4.07167553e+00, 4.07567752e+00, 4.07967950e+00,
            4.08092037e+00, 4.08192087e+00, 4.08292136e+00, 4.08392186e+00,
            4.08492236e+00, 4.08592285e+00, 4.08692335e+00, 4.08792385e+00,
            4.08892434e+00, 4.08992484e+00, 4.09092533e+00, 4.09192583e+00,
            4.09292633e+00, 4.09392682e+00, 4.09492732e+00, 4.09592782e+00,
            4.09692831e+00, 4.09792881e+00, 4.09892931e+00, 4.09992980e+00,
            4.10093030e+00, 4.10193079e+00, 4.10293129e+00, 4.10393179e+00,
            4.10493228e+00, 4.10593278e+00, 4.10693328e+00, 4.10793377e+00,
            4.10893427e+00, 4.10993477e+00, 4.11093526e+00, 4.11193576e+00,
            4.11293625e+00, 4.11393675e+00, 4.11493725e+00, 4.11593774e+00,
            4.11693824e+00, 4.11793874e+00, 4.11893923e+00, 4.11993973e+00,
            4.12423105e+00, 4.12873333e+00, 4.13323560e+00, 4.13773787e+00,
            4.14224015e+00, 4.14674242e+00, 4.15124469e+00, 4.15574697e+00,
            4.16024924e+00, 4.16475151e+00, 4.16925379e+00, 4.17375606e+00,
            4.17825833e+00, 4.18276061e+00, 4.18726288e+00, 4.19176515e+00,
            4.19626743e+00, 4.20076970e+00, 4.20527197e+00, 4.20977425e+00,
            4.21427652e+00, 4.21877879e+00, 4.22328107e+00, 4.22778334e+00,
            4.23228562e+00, 4.23678789e+00, 4.24129016e+00, 4.24579244e+00,
            4.25029471e+00, 4.25479698e+00, 4.25929926e+00, 4.26380153e+00,
            4.26830380e+00, 4.27280608e+00, 4.27730835e+00, 4.28181062e+00,
            4.28631290e+00, 4.29081517e+00, 4.29531744e+00, 4.29981972e+00,
            4.30192087e+00, 4.30392186e+00, 4.30592285e+00, 4.30792385e+00,
            4.30992484e+00, 4.31192583e+00, 4.31392682e+00, 4.31592782e+00,
            4.31792881e+00, 4.31992980e+00, 4.32193079e+00, 4.32393179e+00,
            4.32593278e+00, 4.32793377e+00, 4.32993477e+00, 4.33193576e+00,
            4.33393675e+00, 4.33593774e+00, 4.33793874e+00, 4.33993973e+00,
            4.34194072e+00, 4.34394171e+00, 4.34594271e+00, 4.34794370e+00,
            4.34994469e+00, 4.35194569e+00, 4.35394668e+00, 4.35594767e+00,
            4.35794866e+00, 4.35994966e+00, 4.36195065e+00, 4.36395164e+00,
            4.36595263e+00, 4.36795363e+00, 4.36995462e+00, 4.37195561e+00,
            4.37395660e+00, 4.37595760e+00, 4.37795859e+00, 4.37995958e+00,
            4.38196058e+00, 4.38396157e+00, 4.38596256e+00, 4.38796355e+00,
            4.38996455e+00, 4.39196554e+00, 4.39396653e+00, 4.39596752e+00,
            4.39796852e+00, 4.39996951e+00, 4.40197050e+00, 4.40397150e+00,
            4.40597249e+00, 4.40797348e+00, 4.40997447e+00, 4.41197547e+00,
            4.41397646e+00, 4.41597745e+00, 4.41797844e+00, 4.41997944e+00,
            4.42198043e+00, 4.42398142e+00, 4.42598241e+00, 4.42798341e+00,
            4.42998440e+00, 4.43198539e+00, 4.43398639e+00, 4.43598738e+00,
            4.43798837e+00, 4.43998936e+00, 4.44199036e+00, 4.44399135e+00,
            4.44599234e+00, 4.44799333e+00, 4.44999433e+00, 4.45199532e+00,
            4.45399631e+00, 4.45599731e+00, 4.45799830e+00, 4.45999929e+00
        ]),
        'x2':
        np.array([
            0.26, 0.2625012, 0.26500239, 0.26750359, 0.27000479, 0.27250598,
            0.27500718, 0.27750838, 0.28001914, 0.28502176, 0.29002437,
            0.29502699, 0.30005921, 0.31006444, 0.32006967, 0.3300749,
            0.34001335, 0.34168084, 0.34334833, 0.34501582, 0.34668331,
            0.3483508, 0.35001829, 0.35168578, 0.35335327, 0.35502075,
            0.35668824, 0.35835573, 0.36006967, 0.36507228, 0.3700749,
            0.37507751, 0.38008013, 0.38508274, 0.39008536, 0.39508797,
            0.40018116, 0.4101855, 0.42018984, 0.43019418, 0.44004964,
            0.44255094, 0.44505225, 0.44755356, 0.45005487, 0.45255617,
            0.45505748, 0.45755879, 0.46024038, 0.47024561, 0.48025084,
            0.49025607, 0.50013064, 0.50513281, 0.51013498, 0.51513715,
            0.52013934, 0.52514195, 0.53014457, 0.53514718, 0.54014979,
            0.54515241, 0.55015502, 0.55515764, 0.56016025, 0.56516287,
            0.57016548, 0.5751681, 0.5801707, 0.58517287, 0.59017504,
            0.59517721, 0.6001794, 0.60518201, 0.61018463, 0.61518724,
            0.62018986, 0.62519247, 0.63019509, 0.6351977, 0.64020032,
            0.64520293, 0.65020555, 0.65520816, 0.66042152, 0.67042586,
            0.6804302, 0.69043454, 0.70021946, 0.70522208, 0.71022469,
            0.71522731, 0.72022992, 0.72523254, 0.73023515, 0.73523777,
            0.74048076, 0.75048599, 0.76049122, 0.77049645, 0.78012542,
            0.78262667, 0.78512792, 0.78762917, 0.79013043, 0.79263168,
            0.79513293, 0.79763418, 0.80013543, 0.80263668, 0.80513794,
            0.80763919, 0.81014044, 0.81264169, 0.81514294, 0.8176442,
            0.82029088, 0.82529305, 0.83029522, 0.83529739, 0.84059918,
            0.85060441, 0.86060964, 0.87061487, 0.88020669, 0.88354167,
            0.88687665, 0.89021163, 0.8935466, 0.89688158, 0.90021656,
            0.90355154, 0.90688652, 0.91022149, 0.91355647, 0.91689145,
            0.92067931, 0.93068454, 0.94068976, 0.95069499, 0.96043763,
            0.96669076, 0.97294389, 0.97919702, 0.98545015, 0.99170328,
            0.99795641, 1.00420954, 1.01046267, 1.0167158, 1.02296893,
            1.02922206, 1.03547519, 1.04172832, 1.04798145, 1.05423458,
            1.06007803, 1.06107854, 1.06207904, 1.06307955, 1.06408005,
            1.06508056, 1.06608107, 1.06708157, 1.06808208, 1.06908258,
            1.07008309, 1.07108359, 1.0720841, 1.0730846, 1.07408511,
            1.07508561, 1.07608612, 1.07708662, 1.07808713, 1.07908763,
            1.08022034, 1.08272154, 1.08522273, 1.08772393, 1.09022513,
            1.09272632, 1.09522752, 1.09772871, 1.10045984, 1.10546246,
            1.11046507, 1.11546769, 1.12094061, 1.13094583, 1.14095106,
            1.15095629, 1.16048074, 1.16548313, 1.17048553, 1.17548792,
            1.18049031, 1.18549271, 1.1904951, 1.19549749, 1.20024995,
            1.20275126, 1.20525257, 1.20775388, 1.21025518, 1.21275649,
            1.2152578, 1.21775911, 1.22039061, 1.22414249, 1.22789437,
            1.23164624, 1.23539812, 1.23915, 1.24290188, 1.24665376,
            1.25040563, 1.25415751, 1.25790939, 1.26166127, 1.26541315,
            1.26916502, 1.2729169, 1.27666878, 1.28042066, 1.28417254,
            1.28792441, 1.29167629, 1.29542817, 1.29918005, 1.30293192,
            1.3066838, 1.31043568, 1.31418756, 1.31793944, 1.32169131,
            1.32544319, 1.32919507, 1.33294695, 1.33669883, 1.34030046,
            1.34280166, 1.34530286, 1.34780405, 1.35030525, 1.35280645,
            1.35530764, 1.35780884, 1.36037205, 1.36337357, 1.36637508,
            1.3693766, 1.37237811, 1.37537963, 1.37838115, 1.38138266,
            1.38438418, 1.38738569, 1.39038721, 1.39338872, 1.39639024,
            1.39939176, 1.40239327, 1.40539479, 1.4083963, 1.41139782,
            1.41439933, 1.41740085, 1.42100589, 1.42850947, 1.43601306,
            1.44351665, 1.45102024, 1.45852383, 1.46602742, 1.47353101,
            1.48045984, 1.48379486, 1.48712989, 1.49046492, 1.49379995,
            1.49713497, 1.50047, 1.50380503, 1.50714005, 1.51047508,
            1.51381011, 1.51714514, 1.52048016, 1.52381519, 1.52715022,
            1.53048525, 1.53382027, 1.5371553, 1.54049033, 1.54382535,
            1.54716038, 1.55049541, 1.55383044, 1.55716546, 1.56018768,
            1.56143831, 1.56268893, 1.56393956, 1.56519019, 1.56644081,
            1.56769144, 1.56894206, 1.57019269, 1.57144332, 1.57269394,
            1.57394457, 1.57519519, 1.57644582, 1.57769645, 1.57894707,
            1.58043134, 1.58315997, 1.58588861, 1.58861724, 1.59134587,
            1.59407451, 1.59680314, 1.59953177, 1.6022604, 1.60498904,
            1.60771767, 1.6104463, 1.61317494, 1.61590357, 1.6186322,
            1.62136084, 1.62408947, 1.6268181, 1.62954673, 1.63227537,
            1.635004, 1.63773263, 1.64046127, 1.6431899, 1.64591853,
            1.64864717, 1.6513758, 1.65410443, 1.65683306, 1.6595617,
            1.66229033, 1.66501896, 1.6677476, 1.67047623, 1.67320486,
            1.6759335, 1.67866213, 1.68139076, 1.68411939, 1.68684803,
            1.68957666, 1.69230529, 1.69503393, 1.69776256, 1.70072041,
            1.7047224, 1.70872438, 1.71272637, 1.71672836, 1.72073034,
            1.72473233, 1.72873431, 1.7327363, 1.73673828, 1.74074027,
            1.74474225, 1.74874424, 1.75274622, 1.75674821, 1.76075019,
            1.76475218, 1.76875417, 1.77275615, 1.77675814, 1.78076012,
            1.78476211, 1.78876409, 1.79276608, 1.79676806, 1.80077005,
            1.80477203, 1.80877402, 1.812776, 1.81677799, 1.82077998,
            1.82478196, 1.82878395, 1.83278593, 1.83678792, 1.8407899,
            1.84479189, 1.84879387, 1.85279586, 1.85679784, 1.86089982,
            1.86540209, 1.86990436, 1.87440664, 1.87890891, 1.88341118,
            1.88791346, 1.89241573, 1.896918, 1.90142028, 1.90592255,
            1.91042482, 1.9149271, 1.91942937, 1.92393164, 1.92843392,
            1.93293619, 1.93743847, 1.94194074, 1.94644301, 1.95094529,
            1.95544756, 1.95994983, 1.96445211, 1.96895438, 1.97345665,
            1.97795893, 1.9824612, 1.98696347, 1.99146575, 1.99596802,
            2.00047029, 2.00497257, 2.00947484, 2.01397711, 2.01847939,
            2.02298166, 2.02748394, 2.03198621, 2.03648848, 2.0406605,
            2.04366199, 2.04666348, 2.04966496, 2.05266645, 2.05566794,
            2.05866943, 2.06167092, 2.06467241, 2.0676739, 2.07067539,
            2.07367688, 2.07667837, 2.07967986, 2.08268134, 2.08568283,
            2.08868432, 2.09168581, 2.0946873, 2.09768879, 2.10069028,
            2.10369177, 2.10669326, 2.10969475, 2.11269623, 2.11569772,
            2.11869921, 2.1217007, 2.12470219, 2.12770368, 2.13070517,
            2.13370666, 2.13670815, 2.13970964, 2.14271113, 2.14571261,
            2.1487141, 2.15171559, 2.15471708, 2.15771857, 2.16096009,
            2.16496211, 2.16896413, 2.17296615, 2.17696817, 2.18097019,
            2.18497221, 2.18897423, 2.19297625, 2.19697828, 2.2009803,
            2.20498232, 2.20898434, 2.21298636, 2.21698838, 2.2209904,
            2.22499242, 2.22899444, 2.23299646, 2.23699848, 2.24100051,
            2.24500253, 2.24900455, 2.25300657, 2.25700859, 2.26101061,
            2.26501263, 2.26901465, 2.27301667, 2.27701869, 2.28102071,
            2.28502273, 2.28902476, 2.29302678, 2.2970288, 2.30103082,
            2.30503284, 2.30903486, 2.31303688, 2.3170389, 2.32065057,
            2.32315181, 2.32565305, 2.32815429, 2.33065553, 2.33315678,
            2.33565802, 2.33815926, 2.3406605, 2.34316174, 2.34566298,
            2.34816422, 2.35066546, 2.3531667, 2.35566794, 2.35816918,
            2.36067042, 2.36317167, 2.36567291, 2.36817415, 2.37067539,
            2.37317663, 2.37567787, 2.37817911, 2.38068035, 2.38318159,
            2.38568283, 2.38818407, 2.39068532, 2.39318656, 2.3956878,
            2.39818904, 2.40069028, 2.40319152, 2.40569276, 2.408194,
            2.41069524, 2.41319648, 2.41569772, 2.41819896, 2.42084025,
            2.42384177, 2.42684329, 2.4298448, 2.43284632, 2.43584783,
            2.43884935, 2.44185086, 2.44485238, 2.4478539, 2.45085541,
            2.45385693, 2.45685844, 2.45985996, 2.46286147, 2.46586299,
            2.4688645, 2.47186602, 2.47486754, 2.47786905, 2.48087057,
            2.48387208, 2.4868736, 2.48987511, 2.49287663, 2.49587815,
            2.49887966, 2.50188118, 2.50488269, 2.50788421, 2.51088572,
            2.51388724, 2.51688876, 2.51989027, 2.52289179, 2.5258933,
            2.52889482, 2.53189633, 2.53489785, 2.53789936, 2.54150145,
            2.54650394, 2.55150642, 2.5565089, 2.56151138, 2.56651386,
            2.57151634, 2.57651883, 2.58152131, 2.58652379, 2.59152627,
            2.59652875, 2.60153123, 2.60653372, 2.6115362, 2.61653868,
            2.62154116, 2.62654364, 2.63154613, 2.63654861, 2.64155109,
            2.64655357, 2.65155605, 2.65655853, 2.66156102, 2.6665635,
            2.67156598, 2.67656846, 2.68157094, 2.68657342, 2.69157591,
            2.69657839, 2.70158087, 2.70658335, 2.71158583, 2.71658831,
            2.7215908, 2.72659328, 2.73159576, 2.73659824, 2.74064029,
            2.74264128, 2.74464227, 2.74664327, 2.74864426, 2.75064525,
            2.75264625, 2.75464724, 2.75664823, 2.75864922, 2.76065022,
            2.76265121, 2.7646522, 2.76665319, 2.76865419, 2.77065518,
            2.77265617, 2.77465717, 2.77665816, 2.77865915, 2.78066014,
            2.78266114, 2.78466213, 2.78666312, 2.78866411, 2.79066511,
            2.7926661, 2.79466709, 2.79666808, 2.79866908, 2.80067007,
            2.80267106, 2.80467206, 2.80667305, 2.80867404, 2.81067503,
            2.81267603, 2.81467702, 2.81667801, 2.818679, 2.82085, 2.82335127,
            2.82585253, 2.82835379, 2.83085506, 2.83335632, 2.83585758,
            2.83835885, 2.84086011, 2.84336137, 2.84586263, 2.8483639,
            2.85086516, 2.85336642, 2.85586769, 2.85836895, 2.86087021,
            2.86337148, 2.86587274, 2.868374, 2.87087526, 2.87337653,
            2.87587779, 2.87837905, 2.88088032, 2.88338158, 2.88588284,
            2.88838411, 2.89088537, 2.89338663, 2.8958879, 2.89838916,
            2.90089042, 2.90339168, 2.90589295, 2.90839421, 2.91089547,
            2.91339674, 2.915898, 2.91839926, 2.92270155, 2.93020528, 2.937709,
            2.94521272, 2.95271644, 2.96022017, 2.96772389, 2.97522761,
            2.98273133, 2.99023506, 2.99773878, 3.0052425, 3.01274622,
            3.02024995, 3.02775367, 3.03525739, 3.04276111, 3.05026484,
            3.05776856, 3.06527228, 3.072776, 3.08027973, 3.08778345,
            3.09528717, 3.1027909, 3.11029462, 3.11779834, 3.12530206,
            3.13280579, 3.14030951, 3.14781323, 3.15531695, 3.16282068,
            3.1703244, 3.17782812, 3.18533184, 3.19283557, 3.20033929,
            3.20784301, 3.21534673, 3.22057009, 3.22207085, 3.2235716,
            3.22507235, 3.2265731, 3.22807385, 3.2295746, 3.23107535,
            3.2325761, 3.23407685, 3.23557761, 3.23707836, 3.23857911,
            3.24007986, 3.24158061, 3.24308136, 3.24458211, 3.24608286,
            3.24758362, 3.24908437, 3.25058512, 3.25208587, 3.25358662,
            3.25508737, 3.25658812, 3.25808887, 3.25958962, 3.26109038,
            3.26259113, 3.26409188, 3.26559263, 3.26709338, 3.26859413,
            3.27009488, 3.27159563, 3.27309638, 3.27459714, 3.27609789,
            3.27759864, 3.27909939, 3.28060014, 3.28210089, 3.28360164,
            3.28510239, 3.28660315, 3.2881039, 3.28960465, 3.2911054,
            3.29260615, 3.2941069, 3.29560765, 3.2971084, 3.29860915,
            3.30010991, 3.30161066, 3.30311141, 3.30461216, 3.30611291,
            3.30761366, 3.30911441, 3.31061516, 3.31211592, 3.31361667,
            3.31511742, 3.31661817, 3.31811892, 3.31961967, 3.32112042,
            3.32262117, 3.32412192, 3.32562268, 3.32712343, 3.32862418,
            3.33012493, 3.33162568, 3.33312643, 3.33462718, 3.33612793,
            3.33762869, 3.33912944, 3.34126038, 3.3442619, 3.34726341,
            3.35026493, 3.35326644, 3.35626796, 3.35926948, 3.36227099,
            3.36527251, 3.36827402, 3.37127554, 3.37427705, 3.37727857,
            3.38028008, 3.3832816, 3.38628312, 3.38928463, 3.39228615,
            3.39528766, 3.39828918, 3.40129069, 3.40429221, 3.40729373,
            3.41029524, 3.41329676, 3.41629827, 3.41929979, 3.4223013,
            3.42530282, 3.42830434, 3.43130585, 3.43430737, 3.43730888,
            3.4403104, 3.44331191, 3.44631343, 3.44931494, 3.45231646,
            3.45531798, 3.45831949, 3.46242183, 3.46792456, 3.47342729,
            3.47893002, 3.48443275, 3.48993547, 3.4954382, 3.50094093,
            3.50644366, 3.51194639, 3.51744912, 3.52295185, 3.52845458,
            3.53395731, 3.53946004, 3.54496277, 3.5504655, 3.55596823,
            3.56147096, 3.56697369, 3.57247642, 3.57797915, 3.58348188,
            3.58898461, 3.59448734, 3.59999007, 3.6054928, 3.61099553,
            3.61649826, 3.62200099, 3.62750372, 3.63300645, 3.63850918,
            3.64401191, 3.64951464, 3.65501737, 3.6605201, 3.66602283,
            3.67152556, 3.67702829, 3.68161065, 3.68511239, 3.68861412,
            3.69211586, 3.6956176, 3.69911934, 3.70262107, 3.70612281,
            3.70962455, 3.71312629, 3.71662802, 3.72012976, 3.7236315,
            3.72713323, 3.73063497, 3.73413671, 3.73763845, 3.74114018,
            3.74464192, 3.74814366, 3.75164539, 3.75514713, 3.75864887,
            3.76215061, 3.76565234, 3.76915408, 3.77265582, 3.77615755,
            3.77965929, 3.78316103, 3.78666277, 3.7901645, 3.79366624,
            3.79716798, 3.80066972, 3.80417145, 3.80767319, 3.81117493,
            3.81467666, 3.8181784, 3.82072007, 3.82222082, 3.82372158,
            3.82522234, 3.8267231, 3.82822385, 3.82972461, 3.83122537,
            3.83272613, 3.83422689, 3.83572764, 3.8372284, 3.83872916,
            3.84022992, 3.84173068, 3.84323143, 3.84473219, 3.84623295,
            3.84773371, 3.84923446, 3.85073522, 3.85223598, 3.85373674,
            3.8552375, 3.85673825, 3.85823901, 3.85973977, 3.86124053,
            3.86274128, 3.86424204, 3.8657428, 3.86724356, 3.86874432,
            3.87024507, 3.87174583, 3.87324659, 3.87474735, 3.87624811,
            3.87774886, 3.87924962, 3.88175087, 3.88525261, 3.88875434,
            3.89225608, 3.89575782, 3.89925955, 3.90276129, 3.90626303,
            3.90976477, 3.9132665, 3.91676824, 3.92026998, 3.92377172,
            3.92727345, 3.93077519, 3.93427693, 3.93777866, 3.9412804,
            3.94478214, 3.94828388, 3.95178561, 3.95528735, 3.95878909,
            3.96229082, 3.96579256, 3.9692943, 3.97279604, 3.97629777,
            3.97979951, 3.98330125, 3.98680298, 3.99030472, 3.99380646,
            3.9973082, 4.00080993, 4.00431167, 4.00781341, 4.01131515,
            4.01481688, 4.01831862, 4.02234048, 4.02684275, 4.03134503,
            4.0358473, 4.04034957, 4.04485185, 4.04935412, 4.05385639,
            4.05835867, 4.06286094, 4.06736321, 4.07186549, 4.07636776,
            4.08087004, 4.08537231, 4.08987458, 4.09437686, 4.09887913,
            4.1033814, 4.10788368, 4.11238595, 4.11688822, 4.1213905,
            4.12589277, 4.13039504, 4.13489732, 4.13939959, 4.14390186,
            4.14840414, 4.15290641, 4.15740868, 4.16191096, 4.16641323,
            4.1709155, 4.17541778, 4.17992005, 4.18442233, 4.1889246,
            4.19342687, 4.19792915, 4.20108062, 4.20308161, 4.20508261,
            4.2070836, 4.20908459, 4.21108558, 4.21308658, 4.21508757,
            4.21708856, 4.21908956, 4.22109055, 4.22309154, 4.22509253,
            4.22709353, 4.22909452, 4.23109551, 4.2330965, 4.2350975,
            4.23709849, 4.23909948, 4.24110048, 4.24310147, 4.24510246,
            4.24710345, 4.24910445, 4.25110544, 4.25310643, 4.25510742,
            4.25710842, 4.25910941, 4.2611104, 4.26311139, 4.26511239,
            4.26711338, 4.26911437, 4.27111537, 4.27311636, 4.27511735,
            4.27711834, 4.27911934, 4.28224068, 4.2862427, 4.29024472,
            4.29424674, 4.29824876, 4.30225078, 4.3062528, 4.31025482,
            4.31425684, 4.31825887, 4.32226089, 4.32626291, 4.33026493,
            4.33426695, 4.33826897, 4.34227099, 4.34627301, 4.35027503,
            4.35427705, 4.35827907, 4.3622811, 4.36628312, 4.37028514,
            4.37428716, 4.37828918, 4.3822912, 4.38629322, 4.39029524,
            4.39429726, 4.39829928, 4.4023013, 4.40630332, 4.41030535,
            4.41430737, 4.41830939, 4.42231141, 4.42631343, 4.43031545,
            4.43431747, 4.43831949, 4.44203131, 4.44553304, 4.44903478,
            4.45253652, 4.45603825, 4.45953999, 4.46304173, 4.46654347,
            4.4700452, 4.47354694, 4.47704868, 4.48055041, 4.48405215,
            4.48755389, 4.49105563, 4.49455736, 4.4980591, 4.50156084,
            4.50506258, 4.50856431, 4.51206605, 4.51556779, 4.51906952,
            4.52257126, 4.526073, 4.52957474, 4.53307647, 4.53657821,
            4.54007995, 4.54358168, 4.54708342, 4.55058516, 4.5540869,
            4.55758863, 4.56109037, 4.56459211, 4.56809385, 4.57159558,
            4.57509732, 4.57859906, 4.58090035, 4.58240111, 4.58390186,
            4.58540262, 4.58690338, 4.58840414, 4.5899049, 4.59140565,
            4.59290641, 4.59440717, 4.59590793, 4.59740868, 4.59890944,
            4.6004102, 4.60191096, 4.60341172, 4.60491247, 4.60641323,
            4.60791399, 4.60941475, 4.6109155, 4.61241626, 4.61391702,
            4.61541778, 4.61691854, 4.61841929, 4.61992005, 4.62142081,
            4.62292157, 4.62442233, 4.62592308, 4.62742384, 4.6289246,
            4.63042536, 4.63192611, 4.63342687, 4.63492763, 4.63642839,
            4.63792915, 4.6394299, 4.64217152, 4.64567326, 4.649175,
            4.65267674, 4.65617847, 4.65968021, 4.66318195, 4.66668368,
            4.67018542, 4.67368716, 4.6771889, 4.68069063, 4.68419237,
            4.68769411, 4.69119584, 4.69469758, 4.69819932, 4.70170106,
            4.70520279, 4.70870453, 4.71220627, 4.71570801, 4.71920974,
            4.72271148, 4.72621322, 4.72971495, 4.73321669, 4.73671843,
            4.74022017, 4.7437219, 4.74722364, 4.75072538, 4.75422711,
            4.75772885, 4.76123059, 4.76473233, 4.76823406, 4.7717358,
            4.77523754, 4.77873928, 4.78192087, 4.78492236, 4.78792385,
            4.79092533, 4.79392682, 4.79692831, 4.7999298, 4.80293129,
            4.80593278, 4.80893427, 4.81193576, 4.81493725, 4.81793874,
            4.82094023, 4.82394171, 4.8269432, 4.82994469, 4.83294618,
            4.83594767, 4.83894916, 4.84195065, 4.84495214, 4.84795363,
            4.85095512, 4.8539566, 4.85695809, 4.85995958, 4.86296107,
            4.86596256, 4.86896405, 4.87196554, 4.87496703, 4.87796852,
            4.88097001, 4.8839715, 4.88697298, 4.88997447, 4.89297596,
            4.89597745, 4.89897894, 4.90214547, 4.9053971, 4.90864873,
            4.91190036, 4.91515198, 4.91840361, 4.92165524, 4.92490687,
            4.9281585, 4.93141012, 4.93466175, 4.93791338, 4.94116501,
            4.94441663, 4.94766826, 4.95091989, 4.95417152, 4.95742314,
            4.96067477, 4.9639264, 4.96717803, 4.97042965, 4.97368128,
            4.97693291, 4.98018454, 4.98343616, 4.98668779, 4.98993942,
            4.99319105, 4.99644267, 4.9996943, 5.00294593, 5.00619756,
            5.00944918, 5.01270081, 5.01595244, 5.01920407, 5.02245569,
            5.02570732, 5.02895895, 5.03221058, 5.0354622, 5.03871383,
            5.04196546, 5.04521709, 5.04846871, 5.05172034, 5.05497197,
            5.0582236, 5.06147522, 5.06472685, 5.06797848, 5.07123011,
            5.07448173, 5.07773336, 5.08098499, 5.08423662, 5.08748824,
            5.09073987, 5.0939915, 5.09724313, 5.10049475, 5.10374638,
            5.10699801, 5.11024964, 5.11350127, 5.11675289, 5.12000452,
            5.12325615, 5.12650778, 5.1297594, 5.13301103, 5.13626266,
            5.13951429, 5.14276591, 5.14601754, 5.14926917, 5.1525208,
            5.15577242, 5.15902405, 5.16840254, 5.1804086, 5.19241467,
            5.20442073, 5.21642679, 5.22843285, 5.24043892, 5.25244498,
            5.26445104, 5.2764571, 5.28846317, 5.30046923, 5.31247529,
            5.32448136, 5.33648742, 5.34849348, 5.36049954, 5.37250561,
            5.38451167, 5.39651773, 5.40852379, 5.42052986, 5.43253592,
            5.44454198, 5.45654804, 5.46855411, 5.48056017, 5.49256623,
            5.50457229, 5.51657836, 5.52858442, 5.54059048, 5.55259655,
            5.56460261, 5.57660867, 5.58861473, 5.6006208, 5.61262686,
            5.62463292, 5.63663898, 5.64048028, 5.64114728, 5.64181428,
            5.64248128, 5.64314828, 5.64381528, 5.64448227, 5.64514927,
            5.64581627, 5.64648327, 5.64715027, 5.64781727, 5.64848427,
            5.64915127, 5.64981827, 5.65048527, 5.65115227, 5.65181927,
            5.65248627, 5.65315327, 5.65382027, 5.65448727, 5.65515427,
            5.65582127, 5.65648827, 5.65715527, 5.65782227, 5.65848926,
            5.65915626, 5.65982326, 5.66049026, 5.66115726, 5.66182426,
            5.66249126, 5.66315826, 5.66382526, 5.66449226, 5.66515926,
            5.66582626, 5.66649326, 5.66716026, 5.66782726, 5.66849426,
            5.66916126, 5.66982826, 5.67049526, 5.67116226, 5.67182926,
            5.67249626, 5.67316325, 5.67383025, 5.67449725, 5.67516425,
            5.67583125, 5.67649825, 5.67716525, 5.67783225, 5.67849925,
            5.67916625, 5.67983325, 5.68050025, 5.68116725, 5.68183425,
            5.68250125, 5.68316825, 5.68383525, 5.68450225, 5.68516925,
            5.68583625, 5.68650325, 5.68717025, 5.68783724, 5.68850424,
            5.68917124, 5.68983824, 5.69050524, 5.69117224, 5.69183924,
            5.69250624, 5.69317324, 5.69384024, 5.69450724, 5.69517424,
            5.69584124, 5.69650824, 5.69717524, 5.69784224, 5.69850924,
            5.69917624, 5.69984324, 5.70051024, 5.70117724, 5.70184423,
            5.70251123, 5.70317823, 5.70384523, 5.70451223, 5.70517923,
            5.70584623, 5.70651323, 5.70718023, 5.70784723, 5.70851423,
            5.70918123, 5.70984823, 5.71051523, 5.71118223, 5.71184923,
            5.71251623, 5.71318323, 5.71385023, 5.71451723, 5.71518423,
            5.71585123, 5.71651822, 5.71718522, 5.71785222, 5.71851922,
            5.71918622, 5.71985322, 5.7278033, 5.73780827, 5.74781323,
            5.75781819, 5.76782316, 5.77782812, 5.78783308, 5.79783805,
            5.80784301, 5.81784798, 5.82785294, 5.8378579, 5.84786287,
            5.85786783, 5.86787279, 5.87787776, 5.88788272, 5.89788768,
            5.90789265, 5.91789761, 5.92790257, 5.93790754, 5.9479125,
            5.95791746, 5.96792243, 5.97792739, 5.98793235, 5.99793732,
            6.00794228, 6.01794724, 6.02795221, 6.03795717, 6.04796213,
            6.0579671, 6.06797206, 6.07797703, 6.08798199, 6.09798695,
            6.10799192, 6.11799688, 6.12140033, 6.12315121, 6.12490208,
            6.12665296, 6.12840383, 6.13015471, 6.13190559, 6.13365646,
            6.13540734, 6.13715822, 6.13890909, 6.14065997, 6.14241085,
            6.14416172, 6.1459126, 6.14766347, 6.14941435, 6.15116523,
            6.1529161, 6.15466698, 6.15641786, 6.15816873, 6.15991961,
            6.16167049, 6.16342136, 6.16517224, 6.16692311, 6.16867399,
            6.17042487, 6.17217574, 6.17392662, 6.1756775, 6.17742837,
            6.17917925, 6.18093013, 6.182681, 6.18443188, 6.18618275,
            6.18793363, 6.18968451, 6.19143538, 6.19318626, 6.19493714,
            6.19668801, 6.19843889, 6.20018977, 6.20194064, 6.20369152,
            6.20544239, 6.20719327, 6.20894415, 6.21069502, 6.2124459,
            6.21419678, 6.21594765, 6.21769853, 6.21944941, 6.22120028,
            6.22295116, 6.22470203, 6.22645291, 6.22820379, 6.22995466,
            6.23170554, 6.23345642, 6.23520729, 6.23695817, 6.23870905,
            6.24045992, 6.2422108, 6.24396167, 6.24571255, 6.24746343,
            6.2492143, 6.25096518, 6.25271606, 6.25446693, 6.25621781,
            6.25796869, 6.25971956, 6.26882267, 6.27932797, 6.28983328,
            6.30033858, 6.31084389, 6.32134919, 6.3318545, 6.3423598,
            6.35286511, 6.36337041, 6.37387572, 6.38438102, 6.39488633,
            6.40539163, 6.41589694, 6.42640224, 6.43690755, 6.44741285,
            6.45791815, 6.46842346, 6.47892876, 6.48943407, 6.49993937,
            6.51044468, 6.52094998, 6.53145529, 6.54196059, 6.5524659,
            6.5629712, 6.57347651, 6.58398181, 6.59448712, 6.60499242,
            6.61549773, 6.62600303, 6.63650834, 6.64701364, 6.65751895,
            6.66802425, 6.67852956, 6.68516273, 6.69116571, 6.69716869,
            6.70317167, 6.70917464, 6.71517762, 6.7211806, 6.72718358,
            6.73318656, 6.73918953, 6.74519251, 6.75119549, 6.75719847,
            6.76320145, 6.76920442, 6.7752074, 6.78121038, 6.78721336,
            6.79321634, 6.79921931, 6.80522229, 6.81122527, 6.81722825,
            6.82323123, 6.82923421, 6.83523718, 6.84124016, 6.84724314,
            6.85324612, 6.8592491, 6.86525207, 6.87125505, 6.87725803,
            6.88326101, 6.88926399, 6.89526696, 6.90126994, 6.90727292,
            6.9132759, 6.91927888, 6.92088032, 6.92188082, 6.92288133,
            6.92388183, 6.92488234, 6.92588284, 6.92688335, 6.92788385,
            6.92888436, 6.92988486, 6.93088537, 6.93188587, 6.93288638,
            6.93388688, 6.93488739, 6.9358879, 6.9368884, 6.93788891,
            6.93888941, 6.93988992, 6.94089042, 6.94189093, 6.94289143,
            6.94389194, 6.94489244, 6.94589295, 6.94689345, 6.94789396,
            6.94889446, 6.94989497, 6.95089547, 6.95189598, 6.95289648,
            6.95389699, 6.95489749, 6.955898, 6.9568985, 6.95789901,
            6.95889952, 6.95990002, 6.96315181, 6.96665355, 6.97015529,
            6.97365702, 6.97715876, 6.9806605, 6.98416224, 6.98766397,
            6.99116571, 6.99466745, 6.99816918, 7.00167092, 7.00517266,
            7.0086744, 7.01217613, 7.01567787, 7.01917961, 7.02268134,
            7.02618308, 7.02968482, 7.03318656, 7.03668829, 7.04019003,
            7.04369177, 7.0471935, 7.05069524, 7.05419698, 7.05769872,
            7.06120045, 7.06470219, 7.06820393, 7.07170567, 7.0752074,
            7.07870914, 7.08221088, 7.08571261, 7.08921435, 7.09271609,
            7.09621783, 7.09971956, 7.10506204, 7.11056477, 7.1160675,
            7.12157023, 7.12707296, 7.13257569, 7.13807842, 7.14358115,
            7.14908388, 7.15458661, 7.16008934, 7.16559207, 7.1710948,
            7.17659753, 7.18210026, 7.18760299, 7.19310572, 7.19860845,
            7.20411118, 7.20961391, 7.21511664, 7.22061937, 7.2261221,
            7.23162483, 7.23712756, 7.24263029, 7.24813302, 7.25363575,
            7.25913848, 7.26464121, 7.27014394, 7.27564667, 7.2811494,
            7.28665213, 7.29215486, 7.29765759, 7.30316032, 7.30866305,
            7.31416578, 7.31966851, 7.32235058, 7.32485185, 7.32735311,
            7.32985437, 7.33235564, 7.3348569, 7.33735816, 7.33985943,
            7.34236069, 7.34486195, 7.34736321, 7.34986448, 7.35236574,
            7.354867, 7.35736827, 7.35986953, 7.36237079, 7.36487206,
            7.36737332, 7.36987458, 7.37237585, 7.37487711, 7.37737837,
            7.37987963, 7.3823809, 7.38488216, 7.38738342, 7.38988469,
            7.39238595, 7.39488721, 7.39738848, 7.39988974, 7.402391,
            7.40489226, 7.40739353, 7.40989479, 7.41239605, 7.41489732,
            7.41739858, 7.41989984, 7.42384174, 7.42784372, 7.43184571,
            7.43584769, 7.43984968, 7.44385166, 7.44785365, 7.45185563,
            7.45585762, 7.4598596, 7.46386159, 7.46786357, 7.47186556,
            7.47586755, 7.47986953, 7.48387152, 7.4878735, 7.49187549,
            7.49587747, 7.49987946, 7.50388144, 7.50788343, 7.51188541,
            7.5158874, 7.51988938, 7.52389137, 7.52789336, 7.53189534,
            7.53589733, 7.53989931, 7.5439013, 7.54790328, 7.55190527,
            7.55590725, 7.55990924, 7.56391122, 7.56791321, 7.5719152,
            7.57591718, 7.57991917, 7.58392115, 7.58792314, 7.59192512,
            7.59592711, 7.59992909, 7.60393108, 7.60793306, 7.61193505,
            7.61593703, 7.61993902, 7.62394101, 7.62794299, 7.63194498,
            7.63594696, 7.63994895, 7.64395093, 7.64795292, 7.6519549,
            7.65595689, 7.65995887, 7.66396086, 7.66796284, 7.67196483,
            7.67596682, 7.6799688, 7.68397079, 7.68797277, 7.69197476,
            7.69597674, 7.69997873, 7.70398071, 7.7079827, 7.71198468,
            7.71598667, 7.71998865, 7.72399064, 7.72799263, 7.73199461,
            7.7359966, 7.73999858
        ])
    }
}

results = {"Bstpi": -4.4e-06, "Bsstpi": 4.3e-06}


def plotRIntervalsTrueR(confBelts=None,
                        plotName=None,
                        xMin=-2e-4,
                        xMax=4e-4,
                        results=None,
                        mode="Bsstpi"):
    """
    Plots the confidence interval.
    """

    ysys = confBelts[mode]["ysys"]
    x1sys = confBelts[mode]["x1sys"]
    x2sys = confBelts[mode]["x2sys"]

    y = confBelts[mode]["y"]
    x1 = confBelts[mode]["x1"]
    x2 = confBelts[mode]["x2"]

    plt.rc(
        "font", **{
            "family": "serif",
            "serif": "Roman",
            "stretch": "ultra-expanded"
        })
    plt.rc("text", usetex=True)
    plt.rc("axes", linewidth=1.5)

    fig = plt.figure()
    ax = plt.axes([0.15, 0.2, 0.70, 0.71])

    b1 = ax.fill_betweenx(
        ysys, x1sys, x2sys, facecolor="#CCCCE6")  # , step="mid")

    b2 = ax.fill_betweenx(y, x1, x2, facecolor="#4040B1")  # , step="mid")

    ax.set_xlim(xMin * 1e4, xMax * 1e4)
    ax.set_ylim(1.1e-5, 6e-4)

    if mode == "Bsstpi":

        ax.set_xlabel(
            r"${\rm Measured\ }\mathcal{R}_{B_{s}^{*0}(\mu^{+}\mu^{-})\pi^{+}/J/\psi\pi^{+}}$",
            fontsize=22)
        ax.set_ylabel(
            r"$\mathcal{R}_{B_{s}^{*0}(\mu^{+}\mu^{-})\pi^{+}/J/\psi\pi^{+}}$",
            fontsize=22)

    elif mode == "Bstpi":

        ax.set_xlabel(
            r"${\rm Measured\ }\mathcal{R}_{B^{*0}(\mu^{+}\mu^{-})\pi^{+}/J/\psi\pi^{+}}$",
            fontsize=22)
        ax.set_ylabel(
            r"$\mathcal{R}_{B^{*0}(\mu^{+}\mu^{-})\pi^{+}/J/\psi\pi^{+}}$",
            fontsize=22)
    # ax.grid(True)

    plt.text(-1.7, 3.5e-4, "LHCb", fontsize=25, fontweight="bold")
    plt.text(-1.7, 2.5e-4, r"$9\,{\rm fb}^{-1}$", fontsize=20)
    plt.text(4.2, 1.1e-5, r"$\times 10^{-4}$", fontsize=20)

    ax.tick_params(
        axis='both',
        which='major',
        top=True,
        right=True,
        labelsize=20,
        direction="in",
        length=10,
        width=1.5)
    ax.tick_params(
        axis='y',
        which='minor',
        top=True,
        right=True,
        direction="in",
        length=5,
        width=1.5)

    ax.set_yscale('log')

    print("results = ", results)

    if results:
        o = plt.vlines(
            results * 1e4,
            1e-5,
            6e-4,
            colors='k',
            linestyles='dashed',
            linewidth=1.5)

    ax.legend(
        [b1, b2],  #, o],
        [r"$95\%\ {\rm CL}$", r"$90\%\ {\rm CL}$"],
        fontsize=13,
        loc='lower right',
        frameon=False)

    plt.savefig(f"{plotName}.pdf")
    plt.savefig(f"{plotName}.png", format='png')
    plt.savefig(f"{plotName}.eps", format='eps')
    print("Created figure: ", plotName)


if __name__ == '__main__':

    figureNames = {"Bstpi": "Fig4a", "Bsstpi": "Fig4b"}

    for mode in ["Bstpi", "Bsstpi"]:

        plotRIntervalsTrueR(
            confBelts=confBelts,
            plotName=figureNames[mode],
            xMin=-2e-4,
            xMax=4e-4,
            results=results[mode],
            mode=mode)

        print(f"Starting for {mode}")


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print("All symbols are now available in the file {0}".format(outname))

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print('Ignoring line: {0}'.format(l[:-1]))

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print('Ignoring line: {0}'.format(l[:-1]))
            
writer.finish()

fin.close()
fout.close()

